Infrared Anomalous Dimensions at Three-Loop in the SM from Conserved Currents

We study the infrared structure of the Standard Model (SM) restricted to the first generation of fermions, including the full SM gauge group, up to three-loop order, and determine the resulting cusp and collinear anomalous dimensions for all gauge groups and particles of the theory. We observe that starting from three loops, the resulting cusp anomalous dimensions include terms involving two distinct couplings, contrary to previous claims in the literature. We give a detailed explanation of this observation and explore the origin of these terms. We provide a supplementary file where all infrared anomalous dimensions calculated in this work are collected. Our results are consistent with the existing literature wherever comparisons are possible.

==> anc/BetaFunc_SM_2Loop.m <==
beta["g1"] = -1/256*gw^5/(N2*Pi^4) + (gw^5*N2)/(192*Pi^4) - 
     (17*gw^5*N2^2)/(384*Pi^4) - (gs^2*gw^3*Ng)/(512*Pi^4) + 
     (gs^2*gw^3*N1^2*Ng)/(512*Pi^4) - (gw^5*Ng)/(512*N2*Pi^4) - 
     (gw^5*N1*Ng)/(512*N2*Pi^4) + (13*gw^5*N2*Ng)/(1536*Pi^4) + 
     (13*gw^5*N1*N2*Ng)/(1536*Pi^4) + gw^3/(96*Pi^2) - 
     (11*gw^3*N2)/(48*Pi^2) + (gw^3*Ng)/(48*Pi^2) + (gw^3*N1*Ng)/(48*Pi^2) - 
     (gw^3*N1*Ng*yd^2)/(512*Pi^4) + (g1^2*gw^3*YH^2)/(128*Pi^4) - 
     (gw^3*Ng*yl^2)/(512*Pi^4) + (g1^2*gw^3*Ng*YLL^2)/(256*Pi^4) + 
     (g1^2*gw^3*N1*Ng*YQL^2)/(256*Pi^4) - (gw^3*N1*Ng*yu^2)/(512*Pi^4);
 
beta["gs"] = (-17*gs^5*N1^2)/(384*Pi^4) - (gs^3*gw^2*Ng)/(512*Pi^4) - 
     (gs^5*Ng)/(256*N1*Pi^4) + (13*gs^5*N1*Ng)/(768*Pi^4) - 
     (gs^5*N2*Ng)/(512*N1*Pi^4) + (13*gs^5*N1*N2*Ng)/(1536*Pi^4) + 
     (gs^3*gw^2*N2^2*Ng)/(512*Pi^4) - (11*gs^3*N1)/(48*Pi^2) + 
     (gs^3*Ng)/(24*Pi^2) + (gs^3*N2*Ng)/(48*Pi^2) - 
     (gs^3*N2*Ng*yd^2)/(256*Pi^4) + (g1^2*gs^3*Ng*YdR^2)/(256*Pi^4) + 
     (g1^2*gs^3*N2*Ng*YQL^2)/(256*Pi^4) - (gs^3*Ng*yu^2)/(128*Pi^4) + 
     (g1^2*gs^3*Ng*YuR^2)/(256*Pi^4);
 
beta["gw"] = -1/256*gw^5/(N2*Pi^4) + (gw^5*N2)/(192*Pi^4) - 
     (17*gw^5*N2^2)/(384*Pi^4) - (gs^2*gw^3*Ng)/(512*Pi^4) + 
     (gs^2*gw^3*N1^2*Ng)/(512*Pi^4) - (gw^5*Ng)/(512*N2*Pi^4) - 
     (gw^5*N1*Ng)/(512*N2*Pi^4) + (13*gw^5*N2*Ng)/(1536*Pi^4) + 
     (13*gw^5*N1*N2*Ng)/(1536*Pi^4) + gw^3/(96*Pi^2) - 
     (11*gw^3*N2)/(48*Pi^2) + (gw^3*Ng)/(48*Pi^2) + (gw^3*N1*Ng)/(48*Pi^2) - 
     (gw^3*N1*Ng*yd^2)/(512*Pi^4) + (g1^2*gw^3*YH^2)/(128*Pi^4) - 
     (gw^3*Ng*yl^2)/(512*Pi^4) + (g1^2*gw^3*Ng*YLL^2)/(256*Pi^4) + 
     (g1^2*gw^3*N1*Ng*YQL^2)/(256*Pi^4) - (gw^3*N1*Ng*yu^2)/(512*Pi^4);
 
beta["yd"] = (53*gs^4*yd)/(768*Pi^4) + (119*gw^4*yd)/(6144*Pi^4) - 
     (3*gs^4*yd)/(1024*N1^2*Pi^4) - (203*gs^4*N1^2*yd)/(3072*Pi^4) - 
     (3*gw^4*yd)/(512*N2^2*Pi^4) - (gw^4*yd)/(768*N2*Pi^4) + 
     (9*gs^2*gw^2*yd)/(1024*N1*N2*Pi^4) - (9*gs^2*gw^2*N1*yd)/
      (1024*N2*Pi^4) + (gw^4*N2*yd)/(768*Pi^4) - (9*gs^2*gw^2*N2*yd)/
      (1024*N1*Pi^4) + (9*gs^2*gw^2*N1*N2*yd)/(1024*Pi^4) - 
     (83*gw^4*N2^2*yd)/(6144*Pi^4) - (5*gs^4*Ng*yd)/(768*N1*Pi^4) + 
     (5*gs^4*N1*Ng*yd)/(768*Pi^4) - (gw^4*Ng*yd)/(1536*N2*Pi^4) - 
     (gw^4*N1*Ng*yd)/(1536*N2*Pi^4) + (gw^4*N2*Ng*yd)/(1536*Pi^4) - 
     (5*gs^4*N2*Ng*yd)/(1536*N1*Pi^4) + (5*gs^4*N1*N2*Ng*yd)/(1536*Pi^4) + 
     (gw^4*N1*N2*Ng*yd)/(1536*Pi^4) + (3*gs^2*yd)/(16*N1*Pi^2) - 
     (3*gs^2*N1*yd)/(16*Pi^2) + (3*gw^2*yd)/(32*N2*Pi^2) - 
     (3*gw^2*N2*yd)/(32*Pi^2) - (17*gw^2*yd^3)/(2048*Pi^4) - 
     (gs^2*yd^3)/(128*N1*Pi^4) + (gs^2*N1*yd^3)/(128*Pi^4) - 
     (11*gw^2*yd^3)/(2048*N2*Pi^4) + (11*gw^2*N2*yd^3)/(2048*Pi^4) - 
     (gs^2*N2*yd^3)/(128*N1*Pi^4) + (gs^2*N1*N2*yd^3)/(128*Pi^4) + 
     (17*gw^2*N2^2*yd^3)/(2048*Pi^4) - (5*gs^2*Ng*yd^3)/(512*Pi^4) + 
     (5*gs^2*N1^2*Ng*yd^3)/(512*Pi^4) - (5*gw^2*N1*Ng*yd^3)/(1024*N2*Pi^4) + 
     (5*gw^2*N1*N2*Ng*yd^3)/(1024*Pi^4) + yd^3/(32*Pi^2) + 
     (N2*yd^3)/(32*Pi^2) + (N1*Ng*yd^3)/(16*Pi^2) + yd^5/(128*Pi^4) - 
     (N2*yd^5)/(1024*Pi^4) - (3*N1*Ng*yd^5)/(512*Pi^4) - 
     (3*N1*N2*Ng*yd^5)/(512*Pi^4) - (3*g1^2*yd*YdR^2)/(16*Pi^2) - 
     (9*g1^2*gs^2*yd*YH^2)/(512*N1*Pi^4) + (9*g1^2*gs^2*N1*yd*YH^2)/
      (512*Pi^4) + (9*g1^2*gw^2*yd*YH^2)/(512*N2*Pi^4) - 
     (9*g1^2*gw^2*N2*yd*YH^2)/(512*Pi^4) + (41*g1^2*yd^3*YH^2)/(1024*Pi^4) + 
     (11*g1^2*N2*yd^3*YH^2)/(1024*Pi^4) + (5*g1^2*N1*Ng*yd^3*YH^2)/
      (512*Pi^4) - (3*g1^4*yd*YH^4)/(128*Pi^4) + (g1^4*N2*yd*YH^4)/
      (192*Pi^4) + (g1^4*Ng*yd*YH^4)/(384*Pi^4) + (g1^4*N1*Ng*yd*YH^4)/
      (192*Pi^4) - (5*gw^2*Ng*yd*yl^2)/(1024*N2*Pi^4) + 
     (5*gw^2*N2*Ng*yd*yl^2)/(1024*Pi^4) + (Ng*yd*yl^2)/(16*Pi^2) - 
     (3*Ng*yd^3*yl^2)/(1024*Pi^4) - (3*N2*Ng*yd^3*yl^2)/(1024*Pi^4) + 
     (5*g1^2*Ng*yd*YH^2*yl^2)/(512*Pi^4) - (3*Ng*yd*yl^4)/(1024*Pi^4) - 
     (3*N2*Ng*yd*yl^4)/(1024*Pi^4) - (g1^4*Ng*yd*YH^3*YLL)/(192*Pi^4) - 
     (5*g1^2*Ng*yd*YH*yl^2*YLL)/(256*Pi^4) + (g1^4*Ng*yd*YH^2*YLL^2)/
      (384*Pi^4) + (g1^4*N2*Ng*yd*YH^2*YLL^2)/(384*Pi^4) + 
     (5*g1^2*Ng*yd*yl^2*YLL^2)/(256*Pi^4) - (3*g1^2*gs^2*yd*YH*YQL)/
      (256*N1*Pi^4) + (3*g1^2*gs^2*N1*yd*YH*YQL)/(256*Pi^4) + 
     (3*g1^2*gw^2*yd*YH*YQL)/(128*N2*Pi^4) - (3*g1^2*gw^2*N2*yd*YH*YQL)/
      (128*Pi^4) - (23*g1^2*yd^3*YH*YQL)/(512*Pi^4) + 
     (7*g1^2*N2*yd^3*YH*YQL)/(512*Pi^4) - (5*g1^2*N1*Ng*yd^3*YH*YQL)/
      (256*Pi^4) - (3*g1^4*yd*YH^3*YQL)/(128*Pi^4) - 
     (11*g1^4*N2*yd*YH^3*YQL)/(768*Pi^4) - (5*g1^4*Ng*yd*YH^3*YQL)/
      (384*Pi^4) - (5*g1^4*N1*Ng*yd*YH^3*YQL)/(192*Pi^4) + 
     (5*g1^4*Ng*yd*YH^2*YLL*YQL)/(192*Pi^4) - (5*g1^4*Ng*yd*YH*YLL^2*YQL)/
      (384*Pi^4) - (5*g1^4*N2*Ng*yd*YH*YLL^2*YQL)/(384*Pi^4) + 
     (3*g1^2*gs^2*yd*YQL^2)/(256*N1*Pi^4) - (3*g1^2*gs^2*N1*yd*YQL^2)/
      (256*Pi^4) - (9*g1^2*gw^2*yd*YQL^2)/(512*N2*Pi^4) + 
     (9*g1^2*gw^2*N2*yd*YQL^2)/(512*Pi^4) - (3*g1^2*yd*YQL^2)/(16*Pi^2) + 
     (g1^2*yd^3*YQL^2)/(64*Pi^4) + (g1^2*N2*yd^3*YQL^2)/(64*Pi^4) + 
     (5*g1^2*N1*Ng*yd^3*YQL^2)/(256*Pi^4) + (3*g1^4*yd*YH^2*YQL^2)/
      (256*Pi^4) + (11*g1^4*N2*yd*YH^2*YQL^2)/(768*Pi^4) + 
     (5*g1^4*Ng*yd*YH^2*YQL^2)/(384*Pi^4) + (g1^4*N1*Ng*yd*YH^2*YQL^2)/
      (32*Pi^4) + (g1^4*N1*N2*Ng*yd*YH^2*YQL^2)/(384*Pi^4) - 
     (5*g1^4*Ng*yd*YH*YLL*YQL^2)/(192*Pi^4) + (5*g1^4*Ng*yd*YLL^2*YQL^2)/
      (384*Pi^4) + (5*g1^4*N2*Ng*yd*YLL^2*YQL^2)/(384*Pi^4) + 
     (3*g1^4*yd*YH*YQL^3)/(128*Pi^4) - (5*g1^4*N1*Ng*yd*YH*YQL^3)/
      (192*Pi^4) - (5*g1^4*N1*N2*Ng*yd*YH*YQL^3)/(384*Pi^4) - 
     (3*g1^4*yd*YQL^4)/(256*Pi^4) + (5*g1^4*N1*Ng*yd*YQL^4)/(192*Pi^4) + 
     (5*g1^4*N1*N2*Ng*yd*YQL^4)/(384*Pi^4) + (9*gw^2*yd*yu^2)/
      (2048*N2*Pi^4) + (3*gs^2*yd*yu^2)/(64*N1*N2*Pi^4) - 
     (3*gs^2*N1*yd*yu^2)/(64*N2*Pi^4) - (5*gs^2*Ng*yd*yu^2)/(256*N2*Pi^4) + 
     (15*gw^2*N1*Ng*yd*yu^2)/(1024*N2*Pi^4) + (5*gs^2*N1^2*Ng*yd*yu^2)/
      (256*N2*Pi^4) + (3*yd*yu^2)/(32*Pi^2) - (3*N2*yd*yu^2)/(32*Pi^2) - 
     (N1*Ng*yd*yu^2)/(16*Pi^2) + (N1*N2*Ng*yd*yu^2)/(16*Pi^2) - 
     (5*yd^3*yu^2)/(512*N2*Pi^4) - (N1*Ng*yd^3*yu^2)/(256*N2*Pi^4) - 
     (15*g1^2*yd*YH^2*yu^2)/(512*N2*Pi^4) + (5*g1^2*N1*Ng*yd*YH^2*yu^2)/
      (256*N2*Pi^4) + (5*Ng*yd*yl^2*yu^2)/(512*N2*Pi^4) - 
     (9*g1^2*yd*YH*YQL*yu^2)/(256*N2*Pi^4) + (5*g1^2*N1*Ng*yd*YH*YQL*yu^2)/
      (128*N2*Pi^4) - (3*g1^2*yd*YQL^2*yu^2)/(32*N2*Pi^4) + 
     (5*g1^2*N1*Ng*yd*YQL^2*yu^2)/(128*N2*Pi^4) + 
     (11*yd*yu^4)/(512*N2*Pi^4) - (N1*Ng*yd*yu^4)/(128*N2*Pi^4) - 
     (yd^3*\[Lambda])/(128*Pi^4) - (N2*yd^3*\[Lambda])/(128*Pi^4) + 
     (yd*\[Lambda]^2)/(512*Pi^4) + (N2*yd*\[Lambda]^2)/(512*Pi^4);
 
beta["yl"] = (119*gw^4*yl)/(6144*Pi^4) - (3*gw^4*yl)/(512*N2^2*Pi^4) - 
     (gw^4*yl)/(768*N2*Pi^4) + (gw^4*N2*yl)/(768*Pi^4) - 
     (83*gw^4*N2^2*yl)/(6144*Pi^4) - (gw^4*Ng*yl)/(1536*N2*Pi^4) - 
     (gw^4*N1*Ng*yl)/(1536*N2*Pi^4) + (gw^4*N2*Ng*yl)/(1536*Pi^4) + 
     (gw^4*N1*N2*Ng*yl)/(1536*Pi^4) + (3*gw^2*yl)/(32*N2*Pi^2) - 
     (3*gw^2*N2*yl)/(32*Pi^2) - (5*gs^2*Ng*yd^2*yl)/(512*Pi^4) + 
     (5*gs^2*N1^2*Ng*yd^2*yl)/(512*Pi^4) - (5*gw^2*N1*Ng*yd^2*yl)/
      (1024*N2*Pi^4) + (5*gw^2*N1*N2*Ng*yd^2*yl)/(1024*Pi^4) + 
     (N1*Ng*yd^2*yl)/(16*Pi^2) - (3*N1*Ng*yd^4*yl)/(1024*Pi^4) - 
     (3*N1*N2*Ng*yd^4*yl)/(1024*Pi^4) - (3*g1^2*YeR^2*yl)/(16*Pi^2) + 
     (9*g1^2*gw^2*YH^2*yl)/(512*N2*Pi^4) - (9*g1^2*gw^2*N2*YH^2*yl)/
      (512*Pi^4) + (5*g1^2*N1*Ng*yd^2*YH^2*yl)/(512*Pi^4) - 
     (3*g1^4*YH^4*yl)/(128*Pi^4) + (g1^4*N2*YH^4*yl)/(192*Pi^4) + 
     (g1^4*Ng*YH^4*yl)/(384*Pi^4) + (g1^4*N1*Ng*YH^4*yl)/(192*Pi^4) - 
     (17*gw^2*yl^3)/(2048*Pi^4) - (11*gw^2*yl^3)/(2048*N2*Pi^4) + 
     (11*gw^2*N2*yl^3)/(2048*Pi^4) + (17*gw^2*N2^2*yl^3)/(2048*Pi^4) - 
     (5*gw^2*Ng*yl^3)/(1024*N2*Pi^4) + (5*gw^2*N2*Ng*yl^3)/(1024*Pi^4) + 
     yl^3/(32*Pi^2) + (N2*yl^3)/(32*Pi^2) + (Ng*yl^3)/(16*Pi^2) - 
     (3*N1*Ng*yd^2*yl^3)/(1024*Pi^4) - (3*N1*N2*Ng*yd^2*yl^3)/(1024*Pi^4) + 
     (41*g1^2*YH^2*yl^3)/(1024*Pi^4) + (11*g1^2*N2*YH^2*yl^3)/(1024*Pi^4) + 
     (5*g1^2*Ng*YH^2*yl^3)/(512*Pi^4) + yl^5/(128*Pi^4) - 
     (N2*yl^5)/(1024*Pi^4) - (3*Ng*yl^5)/(512*Pi^4) - 
     (3*N2*Ng*yl^5)/(512*Pi^4) + (3*g1^2*gw^2*YH*yl*YLL)/(128*N2*Pi^4) - 
     (3*g1^2*gw^2*N2*YH*yl*YLL)/(128*Pi^4) - (3*g1^4*YH^3*yl*YLL)/
      (128*Pi^4) - (11*g1^4*N2*YH^3*yl*YLL)/(768*Pi^4) - 
     (7*g1^4*Ng*YH^3*yl*YLL)/(384*Pi^4) - (5*g1^4*N1*Ng*YH^3*yl*YLL)/
      (192*Pi^4) - (23*g1^2*YH*yl^3*YLL)/(512*Pi^4) + 
     (7*g1^2*N2*YH*yl^3*YLL)/(512*Pi^4) - (5*g1^2*Ng*YH*yl^3*YLL)/
      (256*Pi^4) - (9*g1^2*gw^2*yl*YLL^2)/(512*N2*Pi^4) + 
     (9*g1^2*gw^2*N2*yl*YLL^2)/(512*Pi^4) - (3*g1^2*yl*YLL^2)/(16*Pi^2) + 
     (3*g1^4*YH^2*yl*YLL^2)/(256*Pi^4) + (11*g1^4*N2*YH^2*yl*YLL^2)/
      (768*Pi^4) + (g1^4*Ng*YH^2*yl*YLL^2)/(24*Pi^4) + 
     (5*g1^4*N1*Ng*YH^2*yl*YLL^2)/(192*Pi^4) + (g1^4*N2*Ng*YH^2*yl*YLL^2)/
      (384*Pi^4) + (g1^2*yl^3*YLL^2)/(64*Pi^4) + (g1^2*N2*yl^3*YLL^2)/
      (64*Pi^4) + (5*g1^2*Ng*yl^3*YLL^2)/(256*Pi^4) + 
     (3*g1^4*YH*yl*YLL^3)/(128*Pi^4) - (5*g1^4*Ng*YH*yl*YLL^3)/(128*Pi^4) - 
     (5*g1^4*N2*Ng*YH*yl*YLL^3)/(384*Pi^4) - (3*g1^4*yl*YLL^4)/(256*Pi^4) + 
     (5*g1^4*Ng*yl*YLL^4)/(384*Pi^4) + (5*g1^4*N2*Ng*yl*YLL^4)/(384*Pi^4) - 
     (5*g1^2*N1*Ng*yd^2*YH*yl*YQL)/(256*Pi^4) + (5*g1^2*N1*Ng*yd^2*yl*YQL^2)/
      (256*Pi^4) + (g1^4*N1*Ng*YH^2*yl*YQL^2)/(192*Pi^4) + 
     (g1^4*N1*N2*Ng*YH^2*yl*YQL^2)/(384*Pi^4) - 
     (5*g1^4*N1*Ng*YH*yl*YLL*YQL^2)/(192*Pi^4) - 
     (5*g1^4*N1*N2*Ng*YH*yl*YLL*YQL^2)/(384*Pi^4) + 
     (5*g1^4*N1*Ng*yl*YLL^2*YQL^2)/(192*Pi^4) + 
     (5*g1^4*N1*N2*Ng*yl*YLL^2*YQL^2)/(384*Pi^4) - 
     (5*gs^2*Ng*yl*yu^2)/(256*N2*Pi^4) + (15*gw^2*N1*Ng*yl*yu^2)/
      (1024*N2*Pi^4) + (5*gs^2*N1^2*Ng*yl*yu^2)/(256*N2*Pi^4) - 
     (N1*Ng*yl*yu^2)/(16*Pi^2) + (N1*N2*Ng*yl*yu^2)/(16*Pi^2) + 
     (N1*Ng*yd^2*yl*yu^2)/(256*N2*Pi^4) + (5*g1^2*N1*Ng*YH^2*yl*yu^2)/
      (256*N2*Pi^4) - (9*N1*Ng*yl^3*yu^2)/(512*N2*Pi^4) + 
     (5*g1^2*N1*Ng*YH*yl*YQL*yu^2)/(128*N2*Pi^4) + 
     (5*g1^2*N1*Ng*yl*YQL^2*yu^2)/(128*N2*Pi^4) - 
     (9*N1*Ng*yl*yu^4)/(512*N2*Pi^4) - (yl^3*\[Lambda])/(128*Pi^4) - 
     (N2*yl^3*\[Lambda])/(128*Pi^4) + (yl*\[Lambda]^2)/(512*Pi^4) + 
     (N2*yl*\[Lambda]^2)/(512*Pi^4);
 
beta["yu"] = (53*gs^4*yu)/(384*(-1 + N2)*N2*Pi^4) - 
     (35*gw^4*yu)/(512*(-1 + N2)*N2*Pi^4) - 
     (3*gs^4*yu)/(512*N1^2*(-1 + N2)*N2*Pi^4) - (27*gs^2*gw^2*yu)/
      (1024*N1*(-1 + N2)*N2*Pi^4) + (27*gs^2*gw^2*N1*yu)/
      (1024*(-1 + N2)*N2*Pi^4) - (203*gs^4*N1^2*yu)/(1536*(-1 + N2)*N2*
       Pi^4) + (gw^4*Ng*yu)/(512*(-1 + N2)*N2*Pi^4) - 
     (5*gs^4*Ng*yu)/(192*N1*(-1 + N2)*N2*Pi^4) + (5*gs^4*N1*Ng*yu)/
      (192*(-1 + N2)*N2*Pi^4) + (gw^4*N1*Ng*yu)/(512*(-1 + N2)*N2*Pi^4) - 
     (gw^2*yu)/(16*Pi^2) + (3*gs^2*yu)/(16*N1*Pi^2) - 
     (3*gs^2*N1*yu)/(16*Pi^2) - (gw^2*yu)/(32*N2*Pi^2) - 
     (gw^2*N2*yu)/(32*Pi^2) + (9*gw^2*yd^2*yu)/(2048*(-1 + N2)*N2*Pi^4) + 
     (3*gs^2*yd^2*yu)/(64*N1*(-1 + N2)*N2*Pi^4) - (3*gs^2*N1*yd^2*yu)/
      (64*(-1 + N2)*N2*Pi^4) - (5*gs^2*Ng*yd^2*yu)/(256*(-1 + N2)*N2*Pi^4) + 
     (15*gw^2*N1*Ng*yd^2*yu)/(1024*(-1 + N2)*N2*Pi^4) + 
     (5*gs^2*N1^2*Ng*yd^2*yu)/(256*(-1 + N2)*N2*Pi^4) - 
     (3*yd^2*yu)/(32*Pi^2) + (N1*Ng*yd^2*yu)/(16*Pi^2) + 
     (11*yd^4*yu)/(512*(-1 + N2)*N2*Pi^4) - (N1*Ng*yd^4*yu)/
      (128*(-1 + N2)*N2*Pi^4) - (27*g1^2*gw^2*YH^2*yu)/
      (512*(-1 + N2)*N2*Pi^4) - (9*g1^2*gs^2*YH^2*yu)/
      (256*N1*(-1 + N2)*N2*Pi^4) + (9*g1^2*gs^2*N1*YH^2*yu)/
      (256*(-1 + N2)*N2*Pi^4) - (15*g1^2*yd^2*YH^2*yu)/
      (512*(-1 + N2)*N2*Pi^4) + (5*g1^2*N1*Ng*yd^2*YH^2*yu)/
      (256*(-1 + N2)*N2*Pi^4) - (5*g1^4*YH^4*yu)/(192*(-1 + N2)*N2*Pi^4) + 
     (g1^4*Ng*YH^4*yu)/(192*(-1 + N2)*N2*Pi^4) + (g1^4*N1*Ng*YH^4*yu)/
      (96*(-1 + N2)*N2*Pi^4) + (15*gw^2*Ng*yl^2*yu)/(1024*(-1 + N2)*N2*
       Pi^4) + (Ng*yl^2*yu)/(16*Pi^2) + (5*Ng*yd^2*yl^2*yu)/
      (512*(-1 + N2)*N2*Pi^4) + (5*g1^2*Ng*YH^2*yl^2*yu)/
      (256*(-1 + N2)*N2*Pi^4) - (9*Ng*yl^4*yu)/(512*(-1 + N2)*N2*Pi^4) - 
     (g1^4*Ng*YH^3*YLL*yu)/(96*(-1 + N2)*N2*Pi^4) - 
     (5*g1^2*Ng*YH*yl^2*YLL*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (g1^4*Ng*YH^2*YLL^2*yu)/(64*(-1 + N2)*N2*Pi^4) + 
     (5*g1^2*Ng*yl^2*YLL^2*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (9*g1^2*gw^2*YH*YQL*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (3*g1^2*gs^2*YH*YQL*yu)/(128*N1*(-1 + N2)*N2*Pi^4) - 
     (3*g1^2*gs^2*N1*YH*YQL*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (9*g1^2*yd^2*YH*YQL*yu)/(256*(-1 + N2)*N2*Pi^4) - 
     (5*g1^2*N1*Ng*yd^2*YH*YQL*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (5*g1^4*YH^3*YQL*yu)/(48*(-1 + N2)*N2*Pi^4) + (5*g1^4*Ng*YH^3*YQL*yu)/
      (192*(-1 + N2)*N2*Pi^4) + (5*g1^4*N1*Ng*YH^3*YQL*yu)/
      (96*(-1 + N2)*N2*Pi^4) - (5*g1^4*Ng*YH^2*YLL*YQL*yu)/
      (96*(-1 + N2)*N2*Pi^4) + (5*g1^4*Ng*YH*YLL^2*YQL*yu)/
      (64*(-1 + N2)*N2*Pi^4) + (27*g1^2*gw^2*YQL^2*yu)/
      (512*(-1 + N2)*N2*Pi^4) + (3*g1^2*gs^2*YQL^2*yu)/
      (128*N1*(-1 + N2)*N2*Pi^4) - (3*g1^2*gs^2*N1*YQL^2*yu)/
      (128*(-1 + N2)*N2*Pi^4) - (3*g1^2*YQL^2*yu)/(16*Pi^2) - 
     (3*g1^2*yd^2*YQL^2*yu)/(32*(-1 + N2)*N2*Pi^4) + 
     (5*g1^2*N1*Ng*yd^2*YQL^2*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (31*g1^4*YH^2*YQL^2*yu)/(384*(-1 + N2)*N2*Pi^4) + 
     (5*g1^4*Ng*YH^2*YQL^2*yu)/(192*(-1 + N2)*N2*Pi^4) + 
     (7*g1^4*N1*Ng*YH^2*YQL^2*yu)/(96*(-1 + N2)*N2*Pi^4) - 
     (5*g1^4*Ng*YH*YLL*YQL^2*yu)/(96*(-1 + N2)*N2*Pi^4) + 
     (5*g1^4*Ng*YLL^2*YQL^2*yu)/(64*(-1 + N2)*N2*Pi^4) - 
     (3*g1^4*YH*YQL^3*yu)/(64*(-1 + N2)*N2*Pi^4) + (5*g1^4*N1*Ng*YH*YQL^3*yu)/
      (48*(-1 + N2)*N2*Pi^4) - (3*g1^4*YQL^4*yu)/(128*(-1 + N2)*N2*Pi^4) + 
     (5*g1^4*N1*Ng*YQL^4*yu)/(48*(-1 + N2)*N2*Pi^4) + 
     (135*gw^2*yu^3)/(2048*(-1 + N2)*N2*Pi^4) - 
     (3*gs^2*yu^3)/(64*N1*(-1 + N2)*N2*Pi^4) + (3*gs^2*N1*yu^3)/
      (64*(-1 + N2)*N2*Pi^4) - (5*gs^2*Ng*yu^3)/(256*(-1 + N2)*N2*Pi^4) + 
     (15*gw^2*N1*Ng*yu^3)/(1024*(-1 + N2)*N2*Pi^4) + 
     (5*gs^2*N1^2*Ng*yu^3)/(256*(-1 + N2)*N2*Pi^4) - yu^3/(32*Pi^2) + 
     (N2^2*yu^3)/(32*Pi^2) - (N1*Ng*yu^3)/(16*Pi^2) + 
     (N1*N2*Ng*yu^3)/(16*Pi^2) - (5*yd^2*yu^3)/(512*(-1 + N2)*N2*Pi^4) - 
     (N1*Ng*yd^2*yu^3)/(256*(-1 + N2)*N2*Pi^4) + (63*g1^2*YH^2*yu^3)/
      (512*(-1 + N2)*N2*Pi^4) + (5*g1^2*N1*Ng*YH^2*yu^3)/
      (256*(-1 + N2)*N2*Pi^4) - (9*Ng*yl^2*yu^3)/(512*(-1 + N2)*N2*Pi^4) + 
     (9*g1^2*YH*YQL*yu^3)/(256*(-1 + N2)*N2*Pi^4) + 
     (5*g1^2*N1*Ng*YH*YQL*yu^3)/(128*(-1 + N2)*N2*Pi^4) + 
     (3*g1^2*YQL^2*yu^3)/(32*(-1 + N2)*N2*Pi^4) + (5*g1^2*N1*Ng*YQL^2*yu^3)/
      (128*(-1 + N2)*N2*Pi^4) + (3*yu^5)/(256*(-1 + N2)*N2*Pi^4) - 
     (9*N1*Ng*yu^5)/(256*(-1 + N2)*N2*Pi^4) - (3*g1^2*yu*YuR^2)/(16*Pi^2) - 
     (3*yu^3*\[Lambda])/(64*(-1 + N2)*N2*Pi^4) + (3*yu*\[Lambda]^2)/
      (256*(-1 + N2)*N2*Pi^4);
 
beta["\[Lambda]"] = (-61*gw^6)/(768*(1 + N2)*Pi^4) + 
     (15*gw^6)/(256*N2^3*(1 + N2)*Pi^4) - 
     (13*gw^6)/(192*N2^2*(1 + N2)*Pi^4) - (25*gw^6)/(768*N2*(1 + N2)*Pi^4) - 
     (29*gw^6*N2)/(384*(1 + N2)*Pi^4) + (113*gw^6*N2^2)/(768*(1 + N2)*Pi^4) + 
     (19*gw^6*N2^3)/(384*(1 + N2)*Pi^4) + (gw^6*Ng)/(64*(1 + N2)*Pi^4) + 
     (gw^6*N1*Ng)/(64*(1 + N2)*Pi^4) - (gw^6*Ng)/(96*N2^2*(1 + N2)*Pi^4) - 
     (gw^6*N1*Ng)/(96*N2^2*(1 + N2)*Pi^4) + (gw^6*Ng)/(96*N2*(1 + N2)*Pi^4) + 
     (gw^6*N1*Ng)/(96*N2*(1 + N2)*Pi^4) - (gw^6*N2*Ng)/(96*(1 + N2)*Pi^4) - 
     (gw^6*N1*N2*Ng)/(96*(1 + N2)*Pi^4) - (gw^6*N2^2*Ng)/
      (192*(1 + N2)*Pi^4) - (gw^6*N1*N2^2*Ng)/(192*(1 + N2)*Pi^4) - 
     (9*gw^4)/(32*(1 + N2)*Pi^2) + (3*gw^4)/(16*N2^2*(1 + N2)*Pi^2) - 
     (3*gw^4)/(16*N2*(1 + N2)*Pi^2) + (3*gw^4*N2)/(16*(1 + N2)*Pi^2) + 
     (3*gw^4*N2^2)/(32*(1 + N2)*Pi^2) + (3*gw^4*N1*Ng*yd^2)/
      (256*(1 + N2)*Pi^4) - (gw^4*N1*Ng*yd^2)/(128*N2^2*(1 + N2)*Pi^4) + 
     (gw^4*N1*Ng*yd^2)/(128*N2*(1 + N2)*Pi^4) - (gw^4*N1*N2*Ng*yd^2)/
      (128*(1 + N2)*Pi^4) - (gw^4*N1*N2^2*Ng*yd^2)/(256*(1 + N2)*Pi^4) + 
     (gs^2*Ng*yd^4)/(32*(1 + N2)*Pi^4) - (gs^2*N1^2*Ng*yd^4)/
      (32*(1 + N2)*Pi^4) + (gs^2*N2*Ng*yd^4)/(32*(1 + N2)*Pi^4) - 
     (gs^2*N1^2*N2*Ng*yd^4)/(32*(1 + N2)*Pi^4) - 
     (N1*Ng*yd^4)/(4*(1 + N2)*Pi^2) - (N1*N2*Ng*yd^4)/(4*(1 + N2)*Pi^2) + 
     (3*N1*Ng*yd^6)/(64*(1 + N2)*Pi^4) + (N1*N2*Ng*yd^6)/(16*(1 + N2)*Pi^4) + 
     (N1*N2^2*Ng*yd^6)/(64*(1 + N2)*Pi^4) + (167*g1^2*gw^4*YH^2)/
      (384*(1 + N2)*Pi^4) - (45*g1^2*gw^4*YH^2)/(128*N2^2*(1 + N2)*Pi^4) + 
     (13*g1^2*gw^4*YH^2)/(96*N2*(1 + N2)*Pi^4) - (13*g1^2*gw^4*N2*YH^2)/
      (96*(1 + N2)*Pi^4) - (g1^2*gw^4*N2^2*YH^2)/(12*(1 + N2)*Pi^4) + 
     (g1^2*gw^4*Ng*YH^2)/(48*N2*(1 + N2)*Pi^4) + (g1^2*gw^4*N1*Ng*YH^2)/
      (48*N2*(1 + N2)*Pi^4) - (g1^2*gw^4*N2*Ng*YH^2)/(48*(1 + N2)*Pi^4) - 
     (g1^2*gw^4*N1*N2*Ng*YH^2)/(48*(1 + N2)*Pi^4) - 
     (3*g1^2*gw^2*YH^2)/(4*N2*(1 + N2)*Pi^2) + (3*g1^2*gw^2*N2*YH^2)/
      (4*(1 + N2)*Pi^2) - (5*g1^2*gw^2*N1*Ng*yd^2*YH^2)/
      (32*N2*(1 + N2)*Pi^4) + (5*g1^2*gw^2*N1*N2*Ng*yd^2*YH^2)/
      (32*(1 + N2)*Pi^4) + (13*g1^4*gw^2*YH^4)/(48*(1 + N2)*Pi^4) + 
     (45*g1^4*gw^2*YH^4)/(64*N2*(1 + N2)*Pi^4) - (45*g1^4*gw^2*N2*YH^4)/
      (64*(1 + N2)*Pi^4) - (13*g1^4*gw^2*N2^2*YH^4)/(48*(1 + N2)*Pi^4) + 
     (g1^4*gw^2*Ng*YH^4)/(24*N2*(1 + N2)*Pi^4) + (g1^4*gw^2*N1*Ng*YH^4)/
      (12*N2*(1 + N2)*Pi^4) - (g1^4*gw^2*N2*Ng*YH^4)/(24*(1 + N2)*Pi^4) - 
     (g1^4*gw^2*N1*N2*Ng*YH^4)/(12*(1 + N2)*Pi^4) + 
     (3*g1^4*YH^4)/(4*(1 + N2)*Pi^2) + (3*g1^4*N2*YH^4)/(4*(1 + N2)*Pi^2) - 
     (g1^4*N1*Ng*yd^2*YH^4)/(32*(1 + N2)*Pi^4) - (g1^4*N1*N2*Ng*yd^2*YH^4)/
      (32*(1 + N2)*Pi^4) - (15*g1^6*YH^6)/(32*(1 + N2)*Pi^4) - 
     (13*g1^6*N2*YH^6)/(24*(1 + N2)*Pi^4) - (7*g1^6*N2^2*YH^6)/
      (96*(1 + N2)*Pi^4) - (g1^6*Ng*YH^6)/(12*(1 + N2)*Pi^4) - 
     (g1^6*N1*Ng*YH^6)/(6*(1 + N2)*Pi^4) - (g1^6*N2*Ng*YH^6)/
      (12*(1 + N2)*Pi^4) - (g1^6*N1*N2*Ng*YH^6)/(6*(1 + N2)*Pi^4) + 
     (3*gw^4*Ng*yl^2)/(256*(1 + N2)*Pi^4) - (gw^4*Ng*yl^2)/
      (128*N2^2*(1 + N2)*Pi^4) + (gw^4*Ng*yl^2)/(128*N2*(1 + N2)*Pi^4) - 
     (gw^4*N2*Ng*yl^2)/(128*(1 + N2)*Pi^4) - (gw^4*N2^2*Ng*yl^2)/
      (256*(1 + N2)*Pi^4) - (5*g1^2*gw^2*Ng*YH^2*yl^2)/
      (32*N2*(1 + N2)*Pi^4) + (5*g1^2*gw^2*N2*Ng*YH^2*yl^2)/
      (32*(1 + N2)*Pi^4) - (g1^4*Ng*YH^4*yl^2)/(32*(1 + N2)*Pi^4) - 
     (g1^4*N2*Ng*YH^4*yl^2)/(32*(1 + N2)*Pi^4) - 
     (Ng*yl^4)/(4*(1 + N2)*Pi^2) - (N2*Ng*yl^4)/(4*(1 + N2)*Pi^2) + 
     (3*Ng*yl^6)/(64*(1 + N2)*Pi^4) + (N2*Ng*yl^6)/(16*(1 + N2)*Pi^4) + 
     (N2^2*Ng*yl^6)/(64*(1 + N2)*Pi^4) - (g1^4*gw^2*Ng*YH^3*YLL)/
      (12*N2*(1 + N2)*Pi^4) + (g1^4*gw^2*N2*Ng*YH^3*YLL)/(12*(1 + N2)*Pi^4) + 
     (g1^6*Ng*YH^5*YLL)/(6*(1 + N2)*Pi^4) + (g1^6*N2*Ng*YH^5*YLL)/
      (6*(1 + N2)*Pi^4) + (3*g1^2*gw^2*Ng*YH*yl^2*YLL)/
      (16*N2*(1 + N2)*Pi^4) - (3*g1^2*gw^2*N2*Ng*YH*yl^2*YLL)/
      (16*(1 + N2)*Pi^4) + (3*g1^4*Ng*YH^3*yl^2*YLL)/(8*(1 + N2)*Pi^4) + 
     (3*g1^4*N2*Ng*YH^3*yl^2*YLL)/(8*(1 + N2)*Pi^4) + 
     (g1^2*Ng*YH*yl^4*YLL)/(16*(1 + N2)*Pi^4) + (g1^2*N2*Ng*YH*yl^4*YLL)/
      (16*(1 + N2)*Pi^4) + (g1^4*gw^2*Ng*YH^2*YLL^2)/(24*(1 + N2)*Pi^4) + 
     (g1^4*gw^2*Ng*YH^2*YLL^2)/(24*N2*(1 + N2)*Pi^4) - 
     (g1^4*gw^2*N2*Ng*YH^2*YLL^2)/(24*(1 + N2)*Pi^4) - 
     (g1^4*gw^2*N2^2*Ng*YH^2*YLL^2)/(24*(1 + N2)*Pi^4) - 
     (g1^6*Ng*YH^4*YLL^2)/(12*(1 + N2)*Pi^4) - (g1^6*N2*Ng*YH^4*YLL^2)/
      (6*(1 + N2)*Pi^4) - (g1^6*N2^2*Ng*YH^4*YLL^2)/(12*(1 + N2)*Pi^4) - 
     (3*g1^4*Ng*YH^2*yl^2*YLL^2)/(8*(1 + N2)*Pi^4) - 
     (3*g1^4*N2*Ng*YH^2*yl^2*YLL^2)/(8*(1 + N2)*Pi^4) - 
     (g1^2*Ng*yl^4*YLL^2)/(16*(1 + N2)*Pi^4) - (g1^2*N2*Ng*yl^4*YLL^2)/
      (16*(1 + N2)*Pi^4) + (3*g1^2*gw^2*N1*Ng*yd^2*YH*YQL)/
      (16*N2*(1 + N2)*Pi^4) - (3*g1^2*gw^2*N1*N2*Ng*yd^2*YH*YQL)/
      (16*(1 + N2)*Pi^4) + (g1^2*N1*Ng*yd^4*YH*YQL)/(16*(1 + N2)*Pi^4) + 
     (g1^2*N1*N2*Ng*yd^4*YH*YQL)/(16*(1 + N2)*Pi^4) + 
     (3*g1^4*N1*Ng*yd^2*YH^3*YQL)/(8*(1 + N2)*Pi^4) + 
     (3*g1^4*N1*N2*Ng*yd^2*YH^3*YQL)/(8*(1 + N2)*Pi^4) - 
     (g1^2*N1*Ng*yd^4*YQL^2)/(16*(1 + N2)*Pi^4) - (g1^2*N1*N2*Ng*yd^4*YQL^2)/
      (16*(1 + N2)*Pi^4) + (g1^4*gw^2*N1*Ng*YH^2*YQL^2)/(24*(1 + N2)*Pi^4) + 
     (g1^4*gw^2*N1*Ng*YH^2*YQL^2)/(12*N2*(1 + N2)*Pi^4) - 
     (g1^4*gw^2*N1*N2*Ng*YH^2*YQL^2)/(12*(1 + N2)*Pi^4) - 
     (g1^4*gw^2*N1*N2^2*Ng*YH^2*YQL^2)/(24*(1 + N2)*Pi^4) - 
     (3*g1^4*N1*Ng*yd^2*YH^2*YQL^2)/(8*(1 + N2)*Pi^4) - 
     (3*g1^4*N1*N2*Ng*yd^2*YH^2*YQL^2)/(8*(1 + N2)*Pi^4) - 
     (g1^6*N1*Ng*YH^4*YQL^2)/(6*(1 + N2)*Pi^4) - (g1^6*N1*N2*Ng*YH^4*YQL^2)/
      (4*(1 + N2)*Pi^4) - (g1^6*N1*N2^2*Ng*YH^4*YQL^2)/(12*(1 + N2)*Pi^4) - 
     (9*gw^4*N1*Ng*yu^2)/(256*N2*(1 + N2)*Pi^4) - (3*N1*Ng*yd^4*yu^2)/
      (32*N2*(1 + N2)*Pi^4) + (15*g1^2*gw^2*N1*Ng*YH^2*yu^2)/
      (32*N2*(1 + N2)*Pi^4) - (3*g1^4*N1*Ng*YH^4*yu^2)/
      (16*N2*(1 + N2)*Pi^4) + (9*g1^2*gw^2*N1*Ng*YH*YQL*yu^2)/
      (16*N2*(1 + N2)*Pi^4) - (9*g1^4*N1*Ng*YH^3*YQL*yu^2)/
      (4*N2*(1 + N2)*Pi^4) - (9*g1^4*N1*Ng*YH^2*YQL^2*yu^2)/
      (4*N2*(1 + N2)*Pi^4) + (3*gs^2*Ng*yu^4)/(16*N2*(1 + N2)*Pi^4) - 
     (3*gs^2*N1^2*Ng*yu^4)/(16*N2*(1 + N2)*Pi^4) + 
     (3*N1*Ng*yu^4)/(4*(1 + N2)*Pi^2) - (3*N1*N2*Ng*yu^4)/(4*(1 + N2)*Pi^2) - 
     (3*N1*Ng*yd^2*yu^4)/(32*N2*(1 + N2)*Pi^4) - (3*g1^2*N1*Ng*YH*YQL*yu^4)/
      (8*N2*(1 + N2)*Pi^4) - (3*g1^2*N1*Ng*YQL^2*yu^4)/(8*N2*(1 + N2)*Pi^4) + 
     (15*N1*Ng*yu^6)/(32*N2*(1 + N2)*Pi^4) - (11*gw^4*\[Lambda])/
      (256*(1 + N2)*Pi^4) + (29*gw^4*\[Lambda])/(512*N2^2*(1 + N2)*Pi^4) - 
     (gw^4*\[Lambda])/(12*N2*(1 + N2)*Pi^4) + (gw^4*N2*\[Lambda])/
      (6*(1 + N2)*Pi^4) - (7*gw^4*N2^2*\[Lambda])/(512*(1 + N2)*Pi^4) - 
     (gw^4*N2^3*\[Lambda])/(12*(1 + N2)*Pi^4) - (5*gw^4*Ng*\[Lambda])/
      (768*(1 + N2)*Pi^4) - (5*gw^4*N1*Ng*\[Lambda])/(768*(1 + N2)*Pi^4) - 
     (5*gw^4*Ng*\[Lambda])/(768*N2*(1 + N2)*Pi^4) - 
     (5*gw^4*N1*Ng*\[Lambda])/(768*N2*(1 + N2)*Pi^4) + 
     (5*gw^4*N2*Ng*\[Lambda])/(768*(1 + N2)*Pi^4) + 
     (5*gw^4*N1*N2*Ng*\[Lambda])/(768*(1 + N2)*Pi^4) + 
     (5*gw^4*N2^2*Ng*\[Lambda])/(768*(1 + N2)*Pi^4) + 
     (5*gw^4*N1*N2^2*Ng*\[Lambda])/(768*(1 + N2)*Pi^4) + 
     (3*gw^2*\[Lambda])/(8*(1 + N2)*Pi^2) + (3*gw^2*\[Lambda])/
      (8*N2*(1 + N2)*Pi^2) - (3*gw^2*N2*\[Lambda])/(8*(1 + N2)*Pi^2) - 
     (3*gw^2*N2^2*\[Lambda])/(8*(1 + N2)*Pi^2) - (5*gs^2*Ng*yd^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) - (5*gw^2*N1*Ng*yd^2*\[Lambda])/
      (256*(1 + N2)*Pi^4) + (5*gs^2*N1^2*Ng*yd^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) - (5*gw^2*N1*Ng*yd^2*\[Lambda])/
      (256*N2*(1 + N2)*Pi^4) - (5*gs^2*N2*Ng*yd^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) + (5*gw^2*N1*N2*Ng*yd^2*\[Lambda])/
      (256*(1 + N2)*Pi^4) + (5*gs^2*N1^2*N2*Ng*yd^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) + (5*gw^2*N1*N2^2*Ng*yd^2*\[Lambda])/
      (256*(1 + N2)*Pi^4) + (N1*Ng*yd^2*\[Lambda])/(4*(1 + N2)*Pi^2) + 
     (N1*N2*Ng*yd^2*\[Lambda])/(4*(1 + N2)*Pi^2) + (5*N1*Ng*yd^4*\[Lambda])/
      (256*(1 + N2)*Pi^4) + (N1*N2*Ng*yd^4*\[Lambda])/(128*(1 + N2)*Pi^4) - 
     (3*N1*N2^2*Ng*yd^4*\[Lambda])/(256*(1 + N2)*Pi^4) - 
     (5*g1^2*gw^2*YH^2*\[Lambda])/(128*(1 + N2)*Pi^4) - 
     (29*g1^2*gw^2*YH^2*\[Lambda])/(128*N2*(1 + N2)*Pi^4) + 
     (29*g1^2*gw^2*N2*YH^2*\[Lambda])/(128*(1 + N2)*Pi^4) + 
     (5*g1^2*gw^2*N2^2*YH^2*\[Lambda])/(128*(1 + N2)*Pi^4) - 
     (3*g1^2*YH^2*\[Lambda])/(4*(1 + N2)*Pi^2) - (3*g1^2*N2*YH^2*\[Lambda])/
      (4*(1 + N2)*Pi^2) + (5*g1^2*N1*Ng*yd^2*YH^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) + (5*g1^2*N1*N2*Ng*yd^2*YH^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) + (29*g1^4*YH^4*\[Lambda])/(128*(1 + N2)*Pi^4) + 
     (79*g1^4*N2*YH^4*\[Lambda])/(192*(1 + N2)*Pi^4) + 
     (71*g1^4*N2^2*YH^4*\[Lambda])/(384*(1 + N2)*Pi^4) + 
     (5*g1^4*Ng*YH^4*\[Lambda])/(192*(1 + N2)*Pi^4) + 
     (5*g1^4*N1*Ng*YH^4*\[Lambda])/(96*(1 + N2)*Pi^4) + 
     (5*g1^4*N2*Ng*YH^4*\[Lambda])/(192*(1 + N2)*Pi^4) + 
     (5*g1^4*N1*N2*Ng*YH^4*\[Lambda])/(96*(1 + N2)*Pi^4) - 
     (5*gw^2*Ng*yl^2*\[Lambda])/(256*(1 + N2)*Pi^4) - 
     (5*gw^2*Ng*yl^2*\[Lambda])/(256*N2*(1 + N2)*Pi^4) + 
     (5*gw^2*N2*Ng*yl^2*\[Lambda])/(256*(1 + N2)*Pi^4) + 
     (5*gw^2*N2^2*Ng*yl^2*\[Lambda])/(256*(1 + N2)*Pi^4) + 
     (Ng*yl^2*\[Lambda])/(4*(1 + N2)*Pi^2) + (N2*Ng*yl^2*\[Lambda])/
      (4*(1 + N2)*Pi^2) + (5*g1^2*Ng*YH^2*yl^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) + (5*g1^2*N2*Ng*YH^2*yl^2*\[Lambda])/
      (128*(1 + N2)*Pi^4) + (5*Ng*yl^4*\[Lambda])/(256*(1 + N2)*Pi^4) + 
     (N2*Ng*yl^4*\[Lambda])/(128*(1 + N2)*Pi^4) - (3*N2^2*Ng*yl^4*\[Lambda])/
      (256*(1 + N2)*Pi^4) - (5*g1^4*Ng*YH^3*YLL*\[Lambda])/
      (96*(1 + N2)*Pi^4) - (5*g1^4*N2*Ng*YH^3*YLL*\[Lambda])/
      (96*(1 + N2)*Pi^4) - (5*g1^2*Ng*YH*yl^2*YLL*\[Lambda])/
      (64*(1 + N2)*Pi^4) - (5*g1^2*N2*Ng*YH*yl^2*YLL*\[Lambda])/
      (64*(1 + N2)*Pi^4) + (5*g1^4*Ng*YH^2*YLL^2*\[Lambda])/
      (192*(1 + N2)*Pi^4) + (5*g1^4*N2*Ng*YH^2*YLL^2*\[Lambda])/
      (96*(1 + N2)*Pi^4) + (5*g1^4*N2^2*Ng*YH^2*YLL^2*\[Lambda])/
      (192*(1 + N2)*Pi^4) + (5*g1^2*Ng*yl^2*YLL^2*\[Lambda])/
      (64*(1 + N2)*Pi^4) + (5*g1^2*N2*Ng*yl^2*YLL^2*\[Lambda])/
      (64*(1 + N2)*Pi^4) - (5*g1^2*N1*Ng*yd^2*YH*YQL*\[Lambda])/
      (64*(1 + N2)*Pi^4) - (5*g1^2*N1*N2*Ng*yd^2*YH*YQL*\[Lambda])/
      (64*(1 + N2)*Pi^4) + (5*g1^2*N1*Ng*yd^2*YQL^2*\[Lambda])/
      (64*(1 + N2)*Pi^4) + (5*g1^2*N1*N2*Ng*yd^2*YQL^2*\[Lambda])/
      (64*(1 + N2)*Pi^4) + (5*g1^4*N1*Ng*YH^2*YQL^2*\[Lambda])/
      (96*(1 + N2)*Pi^4) + (5*g1^4*N1*N2*Ng*YH^2*YQL^2*\[Lambda])/
      (64*(1 + N2)*Pi^4) + (5*g1^4*N1*N2^2*Ng*YH^2*YQL^2*\[Lambda])/
      (192*(1 + N2)*Pi^4) - (15*gs^2*Ng*yu^2*\[Lambda])/
      (64*N2*(1 + N2)*Pi^4) + (45*gw^2*N1*Ng*yu^2*\[Lambda])/
      (256*N2*(1 + N2)*Pi^4) + (15*gs^2*N1^2*Ng*yu^2*\[Lambda])/
      (64*N2*(1 + N2)*Pi^4) - (N1*Ng*yu^2*\[Lambda])/(4*(1 + N2)*Pi^2) + 
     (N1*N2^2*Ng*yu^2*\[Lambda])/(4*(1 + N2)*Pi^2) - 
     (21*N1*Ng*yd^2*yu^2*\[Lambda])/(64*N2*(1 + N2)*Pi^4) + 
     (15*g1^2*N1*Ng*YH^2*yu^2*\[Lambda])/(64*N2*(1 + N2)*Pi^4) + 
     (15*g1^2*N1*Ng*YH*YQL*yu^2*\[Lambda])/(32*N2*(1 + N2)*Pi^4) + 
     (15*g1^2*N1*Ng*YQL^2*yu^2*\[Lambda])/(32*N2*(1 + N2)*Pi^4) - 
     (3*N1*Ng*yu^4*\[Lambda])/(128*N2*(1 + N2)*Pi^4) - 
     (7*gw^2*\[Lambda]^2)/(64*(1 + N2)*Pi^4) - (5*gw^2*\[Lambda]^2)/
      (64*N2*(1 + N2)*Pi^4) + (3*gw^2*N2*\[Lambda]^2)/(64*(1 + N2)*Pi^4) + 
     (7*gw^2*N2^2*\[Lambda]^2)/(64*(1 + N2)*Pi^4) + 
     (gw^2*N2^3*\[Lambda]^2)/(32*(1 + N2)*Pi^4) + 
     \[Lambda]^2/(2*(1 + N2)*Pi^2) + (5*N2*\[Lambda]^2)/(8*(1 + N2)*Pi^2) + 
     (N2^2*\[Lambda]^2)/(8*(1 + N2)*Pi^2) - (N1*Ng*yd^2*\[Lambda]^2)/
      (16*(1 + N2)*Pi^4) - (5*N1*N2*Ng*yd^2*\[Lambda]^2)/(64*(1 + N2)*Pi^4) - 
     (N1*N2^2*Ng*yd^2*\[Lambda]^2)/(64*(1 + N2)*Pi^4) + 
     (5*g1^2*YH^2*\[Lambda]^2)/(32*(1 + N2)*Pi^4) + 
     (7*g1^2*N2*YH^2*\[Lambda]^2)/(32*(1 + N2)*Pi^4) + 
     (g1^2*N2^2*YH^2*\[Lambda]^2)/(16*(1 + N2)*Pi^4) - 
     (Ng*yl^2*\[Lambda]^2)/(16*(1 + N2)*Pi^4) - (5*N2*Ng*yl^2*\[Lambda]^2)/
      (64*(1 + N2)*Pi^4) - (N2^2*Ng*yl^2*\[Lambda]^2)/(64*(1 + N2)*Pi^4) - 
     (9*N1*Ng*yu^2*\[Lambda]^2)/(16*N2*(1 + N2)*Pi^4) - 
     (21*\[Lambda]^3)/(128*(1 + N2)*Pi^4) - (15*N2*\[Lambda]^3)/
      (64*(1 + N2)*Pi^4) - (9*N2^2*\[Lambda]^3)/(128*(1 + N2)*Pi^4);


==> anc/IRAnomDim_SM_3Loop.m <==
\[Gamma]Coll["B"] = Ca2*g1^2*Ng*yl^2*(YeR^2 + YLL^2) + 
     (Ca2*Cf2*g1^2*gw^2*Ng*yl^2*(29*YeR^2 + 20*YH^2 + 33*YLL^2))/4 + 
     g1^2*yl^4*(Ca2^2*Ng*(-1/8*YeR^2 + YH^2 - (11*YLL^2)/8) + 
       Ca2*(Ng^2*((-7*YeR^2)/4 + YH^2/2 - (7*YLL^2)/4) + 
         Ng*((-11*YeR^2)/8 + YH^2 - YLL^2/8))) + 2*Ca2*Ca3*Cf2*Cf3*g1^2*gs^2*
      gw^2*Ng*YQL^2 + Ca2*Ca3*g1^2*Ng*yd^2*(YdR^2 + YQL^2) + 
     (Ca2*Ca3*Cf3*g1^2*gs^2*Ng*yd^2*(3*YdR^2 + 16*YH^2 + 3*YQL^2))/2 + 
     (Ca2*Ca3*Cf2*g1^2*gw^2*Ng*yd^2*(29*YdR^2 + 20*YH^2 + 33*YQL^2))/4 - 
     (Ca2*Ca3*g1^4*Ng*yd^2*(-54*YdR^2*YH^2 + YH^4 - 12*YdR^2*YQL^2 - 
        54*YH^2*YQL^2))/4 + g1^2*Ng^2*yd^2*yl^2*(Ca2*Ca3*YH^2 - 
       (7*Ca2*Ca3*(YdR^2 + YeR^2 + YLL^2 + YQL^2))/4) + 
     g1^2*gw^2*(-4*Ca2*Cf2*YH^2 - 2*Ca2*Cf2*Ng*(YLL^2 + Ca3*YQL^2)) + 
     Ca2*Cf2*g1^4*gw^2*(-23*YH^4 + 2*Ng*(YLL^4 + Ca3*YQL^4)) + 
     g1^2*yd^4*(Ca2*Ca3^2*Ng^2*((-7*YdR^2)/4 + YH^2/2 - (7*YQL^2)/4) + 
       Ca3*(Ca2^2*Ng*(-1/8*YdR^2 + YH^2 - (11*YQL^2)/8) + 
         Ca2*Ng*((-11*YdR^2)/8 + YH^2 - YQL^2/8))) + 
     2*Ca3*g1^2*Ng*yu^2*(YQL^2 + YuR^2) - 2*Ca3*Cf3*g1^2*gs^2*Ng*
      (YdR^2 + Ca2*YQL^2 + YuR^2) + (3*Ca3*g1^2*gw^2*Ng*yu^2*
       (20*YH^2 + 33*YQL^2 + 29*YuR^2))/8 + 2*Ca3*Cf3*g1^4*gs^2*Ng*
      (YdR^4 + Ca2*YQL^4 + YuR^4) + Ca3*Cf3*g1^2*gs^2*Ng*yu^2*
      (16*YH^2 + 3*(YQL^2 + YuR^2)) + Ca3*g1^4*Ng*yu^2*
      (-1/2*YH^4 + 6*YQL^2*YuR^2 + 27*YH^2*(YQL^2 + YuR^2)) + 
     g1^2*Ng^2*yl^2*yu^2*(2*Ca3*YH^2 - 
       (7*Ca3*(YeR^2 + YLL^2 + YQL^2 + YuR^2))/2) - 
     (g1^2*(Ca2*YH^2 + 2*Ng*(YeR^2 + Ca2*YLL^2) + 
        2*Ca3*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2)))/3 + 
     g1^2*yu^4*(Ng*(6*Ca3*YH^2 - (23*Ca3*YQL^2)/4 - (13*Ca3*YuR^2)/4) + 
       Ng^2*(Ca3^2*YH^2 - (7*Ca3^2*YQL^2)/2 - (7*Ca3^2*YuR^2)/2)) + 
     g1^2*yd^2*yu^2*((Ca3*Ng*((4001 + 135*Pi^2)*YdR^2 - 10*(703 + 27*Pi^2)*
           YH^2 - 6706*YQL^2 - 270*Pi^2*YQL^2 + 4001*YuR^2 + 135*Pi^2*YuR^2))/
        216 - (Ca3^2*Ng^2*((4103 + 135*Pi^2)*YdR^2 - 2*(3833 + 135*Pi^2)*
           YH^2 - 6694*YQL^2 - 270*Pi^2*YQL^2 + 4103*YuR^2 + 135*Pi^2*YuR^2))/
        108) + g1^2*gw^4*(Ng*((Ca2*(9 + 115*Ca3^2 - 124*Ca3^4)*YQL^2)/
          (36*Ca3) - ((-9 - 115*Ca3^2 + 124*Ca3^4)*(YdR^2 + YuR^2))/
          (36*Ca3)) + Ng^2*((11*Ca2^2*Ca3*Cf3*YQL^2)/18 + 
         (11*Ca3*Cf3*(YdR^2 + YuR^2))/9 + (11*Ca2*Ca3*Cf3*(YdR^2 + 2*YQL^2 + 
            YuR^2))/18)) + g1^2*gs^4*
      ((11*(2 + Ca2)*Ca3*Cf3*Ng^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/18 + 
       Ng*((Cf3*(-YdR^2 - Ca2*YQL^2 - YuR^2))/2 - 
         (62*Ca3^2*Cf3*(YdR^2 + Ca2*YQL^2 + YuR^2))/9)) + 
     g1^4*(-4*Ca2*YH^4 - 2*Ng*(YeR^4 + Ca2*YLL^4 + 
         Ca3*(YdR^4 + Ca2*YQL^4 + YuR^4))) + 
     g1^6*((-23*Ca2*YH^6)/2 - (41*Ca2^2*YH^6)/18 + 
       Ng^2*((11*YeR^6)/9 + Ca2^2*((11*YLL^6)/9 + (11*Ca3^2*YQL^6)/9 + 
           (11*Ca3*YLL^2*YQL^2*(YLL^2 + YQL^2))/9) + 
         (11*Ca3^2*(YdR^2 + YuR^2)*(YdR^4 + YuR^4))/9 + 
         (11*Ca3*YeR^2*(YdR^4 + YdR^2*YeR^2 + YeR^2*YuR^2 + YuR^4))/9 + 
         Ca2*((11*YeR^2*YLL^2*(YeR^2 + YLL^2))/9 + 
           (11*Ca3^2*YQL^2*(YdR^4 + YdR^2*YQL^2 + YQL^2*YuR^2 + YuR^4))/9 + 
           (11*Ca3*(YeR^2*YQL^2*(YeR^2 + YQL^2) + YLL^2*(YdR^4 + 
                YdR^2*YLL^2 + YLL^2*YuR^2 + YuR^4)))/9)) + 
       Ng*(YeR^6 + Ca2^2*((YH^2*YLL^2*(86*YH^2 + 23*YLL^2))/18 + 
           (Ca3*(86*YH^4*YQL^2 + 23*YH^2*YQL^4))/18) + Ca3*(YdR^6 + YuR^6) + 
         Ca2*((23*YeR^4*YH^2)/18 + (43*YeR^2*YH^4)/9 + YLL^6 + 
           Ca3*(YQL^6 + (YH^2*(23*YdR^4 + 86*YdR^2*YH^2 + 86*YH^2*YuR^2 + 
                23*YuR^4))/18)))) - 2*Ca2*Cf2*g1^2*gw^2*YH^2*\[Lambda] - 
     2*Ca2*(1 + Ca2)*g1^4*YH^4*\[Lambda] - 
     (5*Ca2*(1 + Ca2)*g1^2*YH^2*\[Lambda]^2)/2 + g1^2*yd^2*\[Lambda]*
      Hold[0] + g1^2*yl^2*\[Lambda]*Hold[0] + g1^2*yu^2*\[Lambda]*Hold[0] + 
     g1^4*Ng*yl^2*((Ca2*YeR^4*(-13835 + 270*Pi^2 + 8208*Zeta[3]))/864 - 
       (Ca2*YeR^2*(YH^2*(-19667 + 270*Pi^2 + 8208*Zeta[3]) + 
          YLL^2*(-15131 + 270*Pi^2 + 8208*Zeta[3])))/432 + 
       (Ca2*(-2*YH^2*YLL^2*(-19667 + 270*Pi^2 + 8208*Zeta[3]) + 
          YH^4*(-14051 + 270*Pi^2 + 8208*Zeta[3]) + 
          YLL^4*(-13835 + 270*Pi^2 + 8208*Zeta[3])))/864);
 
\[Gamma]Coll["dR"] = 3*Cf3*gs^2 - (Ca2*yd^2)/2 - (17*(-1 + Ca2^2)*gw^2*yd^2)/
      8 + (Ca2*Cf3*gs^2*(6 + Pi^2)*yd^2)/3 + ((Ca2 + 6*Ca2*Ca3*Ng)*yd^4)/8 + 
     3*g1^2*YdR^2 + (3*Ca2*Ng*yd^2*yl^2)/4 + 
     ((-5*Ca2*Ng + 12*Ca2*Ca3*Ng^2)*yd^4*yl^2)/16 + 
     (-(Ca2*(1 + Ca2)*Ng) + (3*Ca2*Ng^2)/8)*yd^2*yl^4 + 
     (Ca2*g1^2*yd^2*((9 + 4*Pi^2)*YdR^2 - 66*YH^2 + 15*YQL^2))/12 + 
     ((1 + 6*Ca3*Ng)*yd^2*yu^2)/4 + ((-1 - 8*Ca3*Ng + 6*Ca3^2*Ng^2)*yd^4*
       yu^2)/4 + ((-11*Ng + 12*Ca3*Ng^2)*yd^2*yl^2*yu^2)/8 + 
     ((7 - 118*Ca3*Ng + 12*Ca3^2*Ng^2)*yd^2*yu^4)/16 - 
     Ca2*(1 + Ca2)*yd^4*\[Lambda] + (11*Ca2*(1 + Ca2)*yd^2*\[Lambda]^2)/16 + 
     g1^4*(Ng*(-1/27*((65 + 9*Pi^2)*YdR^2*(YeR^2 + Ca2*YLL^2)) - 
         (Ca3*(65 + 9*Pi^2)*YdR^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YdR^2*(Ca2*(167 + 9*Pi^2)*YH^2 + 27*YdR^2*(-3 + 4*Pi^2 - 
            48*Zeta[3])))/54) + (Ca2*g1^4*Ng*YdR^2*yl^2*
       (YH^2*(218 - 24*Zeta[3]) + YeR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + 
        YLL^2*(197 + 9*Pi^2 - 24*Zeta[3])))/18 + 
     (Ca3*g1^4*Ng*YdR^2*yu^2*(YH^2*(218 - 24*Zeta[3]) + 
        (YQL^2 + YuR^2)*(197 + 9*Pi^2 - 24*Zeta[3])))/9 + 
     (Ca2*Cf2*Cf3*gs^2*gw^2*yd^2*(285 + 20*Pi^2 - 306*Zeta[3]))/6 - 
     (Ca2*Cf3*gs^2*Ng*yd^2*yl^2*(207 + 16*Pi^2 - 120*Zeta[3]))/24 + 
     (Cf3*gs^4*Ng*yu^2*(197 + 9*Pi^2 - 24*Zeta[3]))/9 + 
     Cf3*gs^2*yd^2*yu^2*(-5 + Pi^2/3 + Ca3*Ng*(-5/4 - (4*Pi^2)/3 - 
         2*Zeta[3]) - 3*Zeta[3]) + Ca2*Cf2*gw^2*Ng*yd^2*yl^2*
      (19/8 + 6*Zeta[3]) + Cf3*g1^2*gs^2*YdR^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     (Ca2*Cf2*Cf3*gs^4*gw^2*Ng*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/
      270 - (yd^6*(-37*Ca2 + 2*Ca2^2 + 42*Ca2*Ca3*Ng + 32*Ca2^2*Ca3*Ng - 
        12*Ca2*Ca3^2*Ng^2 + 48*Ca2*Zeta[3]))/32 - 
     (gw^4*yd^2*(37*Cf2 - 55*Ca2*Cf2 + 748*Ca2^2*Cf2 - 54*Ca2*Cf2*Ng - 
        54*Ca2*Ca3*Cf2*Ng - 192*Cf2*Zeta[3]))/32 + 
     Ca2*Cf2*gw^2*yd^4*(-1/8 + 3*Zeta[3] + Ca3*Ng*(19/8 + 6*Zeta[3])) + 
     gw^2*yd^2*yu^2*(9 - 9*Zeta[3] + Ca3*Ng*(57/16 + 9*Zeta[3])) + 
     Cf3*gs^2*yd^4*(Ca2*Ca3*Ng*(-5/8 - (2*Pi^2)/3 - Zeta[3]) + 
       (Ca2*(-33 - Pi^2 + 15*Zeta[3]))/6 + (Ca2^2*(6 - Pi^2 + 18*Zeta[3]))/
        12) + gs^4*(-1/54*((2 + Ca2)*Cf3*Ng*(65 + 9*Pi^2)) + 
       Ca3*Cf3*(961/54 + (11*Pi^2)/6 - 26*Zeta[3]) + 
       Cf3^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     (Ca2*Cf2*g1^2*gw^2*yd^2*(YdR^2*(375 + 92*Pi^2 - 720*Zeta[3]) + 
        6*YH^2*(-109 + 2*Pi^2 - 12*Zeta[3]) - 
        3*YQL^2*(-255 + 4*Pi^2 + 168*Zeta[3])))/24 + 
     Ca2*Cf2*g1^4*gw^2*YdR^2*((2*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 
          1650*Zeta[3]))/135 + (Ng*(YLL^2 + Ca3*YQL^2)*(-6775 - 135*Pi^2 + 
          12*Pi^4 + 5520*Zeta[3]))/135) + 
     (Ca2*g1^2*Ng*yd^2*yl^2*(576*YeR^2 + 6250*YH^2 + 576*YLL^2 + 
        17596*YQL^2 + 3*Pi^2*(-506*YH^2 + 506*YQL^2 + YuR^2) - 
        144*(3*YeR^2 - 55*YH^2 + 3*YLL^2 + 58*YQL^2)*Zeta[3] + 
        YdR^2*(-18838 - 1617*Pi^2 + 9072*Zeta[3])))/144 - 
     (Ca2*Cf3*g1^2*gs^2*yd^2*(4*YdR^2*(90 - 120*Pi^2 + 23*Pi^4 + 
          1305*Zeta[3]) - YH^2*(1575 + 480*Pi^2 + 4*Pi^4 + 1440*Zeta[3]) + 
        YQL^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3])))/180 + 
     gs^4*yd^2*(Ca2*Cf3^2*(147/8 + (5*Pi^2)/3 - (4*Pi^4)/15 - 44*Zeta[3]) + 
       Cf3*(Ng*(Ca2*(421/36 + (13*Pi^2)/54 - 2*Zeta[3]) + 
           Ca2^2*(3/8 - (7*Pi^2)/54 - Zeta[3]/3)) + 
         Ca2*Ca3*(-7/8 + (47*Pi^2)/54 - Pi^4/9 + (92*Zeta[3])/3))) + 
     g1^2*yd^4*((Ca2^2*(-((6 + Pi^2)*YH^2) + (-6 + Pi^2)*YQL^2 - 
          2*YdR^2*(-6 + Pi^2 - 9*Zeta[3])))/12 + 
       Ca2*((-2*(-39 + Pi^2)*YH^2 - 3*YdR^2*(17 + 2*Pi^2 + 4*Zeta[3]) + 
           YQL^2*(-81 + 2*Pi^2 + 72*Zeta[3]))/24 + 
         (Ca3*Ng*(2*(-33 + 2*Pi^2)*YQL^2 + YdR^2*(51 - 20*Pi^2 - 
              24*Zeta[3]) + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/24)) + 
     g1^2*yd^2*yu^2*((2*(3030 + 23*Pi^2)*YQL^2 + 
         YH^2*(6444 + 94*Pi^2 - 576*Zeta[3]) + YdR^2*(-3222 + 5*Pi^2 - 
           432*Zeta[3]))/48 + YuR^2*(-513/8 - (35*Pi^2)/48 + 6*Zeta[3]) + 
       Ng*(-1/108*(Ca3*YuR^2*(7807 + 45*Pi^2 - 2592*Zeta[3])) + 
         (Ca3*(YH^2*(18449 + 54*Pi^2 - 5184*Zeta[3]) + 
            2*YQL^2*(8374 + 63*Pi^2 - 3240*Zeta[3]) + 
            YdR^2*(-9076 - 225*Pi^2 + 3672*Zeta[3])))/108)) + 
     g1^6*((Ca2^2*YdR^2*YH^4*(-959 + 432*Pi^2 + 216*Zeta[3]))/2916 + 
       Ng^2*((Ca2^2*YdR^2*(YLL^2 + Ca3*YQL^2)^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729 + (2*Ca2*YdR^2*(YLL^2 + Ca3*YQL^2)*
           (YeR^2 + Ca3*(YdR^2 + YuR^2))*(-2417 + 270*Pi^2 + 216*Zeta[3]))/
          729 + (YdR^2*(YeR^2 + Ca3*(YdR^2 + YuR^2))^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729) + (Ca2*YdR^2*YH^2*
         (8*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
          YdR^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3]))))/540 + 
       Ng*((Ca2^2*YdR^2*YH^2*(YLL^2 + Ca3*YQL^2)*(-2750 + 351*Pi^2 + 
            216*Zeta[3]))/729 + (YdR^2*(2*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 
              5520*Zeta[3]) + YdR^2*YeR^2*(660*Pi^2 + 116*Pi^4 - 
              45*(27 + 416*Zeta[3])) + Ca3*(5*YdR^4*(-2953 + 78*Pi^2 + 
                28*Pi^4 - 1536*Zeta[3]) + 2*YuR^4*(-6775 - 135*Pi^2 + 
                12*Pi^4 + 5520*Zeta[3]) + YdR^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 
                45*(27 + 416*Zeta[3])))))/270 + 
         (Ca2*YdR^2*(10*YeR^2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YLL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YdR^2*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            Ca3*(10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              YdR^2*(10*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
                27*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))))))/
          7290) + (YdR^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/30) + 
     g1^4*gs^2*(Cf3*YdR^2*((Ca2*YH^2*(1380*Pi^2 + 116*Pi^4 - 
            45*(39 + 608*Zeta[3])))/540 + 
         (Ng*(5*Ca2*Ca3*YQL^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            5*Ca3*YuR^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            (YeR^2 + Ca2*YLL^2)*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                416*Zeta[3]))))/270) + Cf3*YdR^4*(87/2 + (24*Pi^4)/5 + 
         (Ca3*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/54 + 
         Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 720*Zeta[5])) + 
     gs^6*(Cf3^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 
         68*Zeta[3] - 240*Zeta[5]) + Cf3*(-209/8 + (31*Pi^4)/270 - 
         (524*Zeta[3])/3 + (Pi^2*(89 + 12*Zeta[3]))/9 + 
         (Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         Ca3*((Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/3645 + 
           (Ca2*Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/7290) + 
         60*Zeta[5] + Ca3^2*(431051/5832 + (109*Pi^4)/135 - 
           (1954*Zeta[3])/9 + Pi^2*(2357/486 + (32*Zeta[3])/9) + 
           76*Zeta[5])) + Cf3^2*((Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + (Ca2*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/108 + Ca3*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     g1^4*yd^2*((Ca2^2*YH^2*(3*(443 + 8*Pi^2)*YH^2 + 12*(13 - 2*Pi^2)*YQL^2 - 
          2*YdR^2*(-57 + 40*Pi^2 + 72*Zeta[3])))/432 + 
       Ng*((Ca2^2*(42*(57 + Pi^2)*YH^2*YLL^2 + 3*(Ca3*(197 + 8*Pi^2)*YH^2 + 
              (647 - 2*Pi^2)*YLL^2)*YQL^2 + 6*Ca3*(23 - 4*Pi^2)*YQL^4 - 
            YdR^2*(8*Ca3*YQL^2*(-3 + 4*Pi^2 + 18*Zeta[3]) + YLL^2*(1779 + 
                50*Pi^2 + 144*Zeta[3]))))/216 + 
         (Ca2*(YeR^2*(3*(197 + 8*Pi^2)*YH^2 + 6*(23 - 4*Pi^2)*YQL^2 - 
              8*YdR^2*(-3 + 4*Pi^2 + 18*Zeta[3])) + 
            Ca3*(324*(3*YH^2 - 5*YQL^2)*(YH^2 + YQL^2) + 
              3*((35 + 8*Pi^2)*YH^2 + 4*(79 - 2*Pi^2)*YQL^2)*YuR^2 + 
              YdR^4*(3198 + 76*Pi^2 - 432*Zeta[3]) + YdR^2*(3*YH^2*
                 (367 + 8*Pi^2 - 96*Zeta[3]) + 12*YQL^2*(141 + 7*Pi^2 - 
                  24*Zeta[3]) - 2*YuR^2*(-417 + 16*Pi^2 + 72*Zeta[3])))))/
          216) + (Ca2*(2*YdR^2*(YH^2*(136*Pi^4 - 720*Pi^2*(1 + 4*Zeta[3]) + 
              5*(-12637 + 56376*Zeta[3] - 34560*Zeta[5])) + 
            2*YQL^2*(68*Pi^4 - 90*Pi^2*(5 + 16*Zeta[3]) + 5*(-6233 + 
                26964*Zeta[3] - 17280*Zeta[5]))) + 2*YH^2*YQL^2*
           (24*Pi^2*(-55 + 6*Pi^2 - 120*Zeta[3]) + 
            5*(-12961 + 56664*Zeta[3] - 34560*Zeta[5])) + 
          10*YdR^4*(6161 - 32*Pi^4 - 28008*Zeta[3] + 
            6*Pi^2*(31 + 48*Zeta[3]) + 17280*Zeta[5]) + 
          4*YQL^4*(19070 + 285*Pi^2 - 36*Pi^4 + 720*(-101 + Pi^2)*Zeta[3] + 
            43200*Zeta[5]) + YH^4*(54995 + 1500*Pi^2 - 144*Pi^4 + 
            720*(-395 + 4*Pi^2)*Zeta[3] + 172800*Zeta[5])))/720) + 
     g1^2*gs^4*((Cf3^2*YdR^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf3*((Ng*(2*(Ca2*YQL^2 + YuR^2)*(-6775 - 135*Pi^2 + 12*Pi^4 + 
              5520*Zeta[3]) + YdR^2*(2*(-7990 + 525*Pi^2 + 128*Pi^4 - 
                13200*Zeta[3]) + Ca2*(660*Pi^2 + 116*Pi^4 - 
                45*(27 + 416*Zeta[3])))))/540 - 
         (Ca3*YdR^2*(988*Pi^4 - 60*Pi^2*(-205 + 24*Zeta[3]) - 
            45*(453 + 3376*Zeta[3] + 1440*Zeta[5])))/540));
 
\[Gamma]Coll["eR"] = 3*g1^2*YeR^2 - (Ca2*yl^2)/2 - (17*Ca2*Cf2*gw^2*yl^2)/4 + 
     (3*Ca2*Ca3*Ng*yd^2*yl^2)/4 + (-(Ca2*(1 + Ca2)*Ca3*Ng) + 
       (3*Ca2*Ca3^2*Ng^2)/8)*yd^4*yl^2 + ((Ca2 + 6*Ca2*Ng)*yl^4)/8 + 
     ((-5*Ca2*Ca3*Ng + 12*Ca2*Ca3*Ng^2)*yd^2*yl^4)/16 + 
     (Ca2*g1^2*yl^2*(9*YeR^2 + 4*Pi^2*YeR^2 - 66*YH^2 + 15*YLL^2))/12 + 
     (3*Ca3*Ng*yl^2*yu^2)/2 + (3*Ca3^2*Ng^2*yd^2*yl^2*yu^2)/2 + 
     ((-5*Ca3*Ng + 12*Ca3*Ng^2)*yl^4*yu^2)/8 + (-6*Ca3*Ng + (3*Ca3^2*Ng^2)/4)*
      yl^2*yu^4 - Ca2*(1 + Ca2)*yl^4*\[Lambda] + 
     (11*Ca2*(1 + Ca2)*yl^2*\[Lambda]^2)/16 + 
     (Ca3*g1^4*Ng*YeR^2*yu^2*(YH*(YQL - YuR)*(2124 + 153*Pi^2 - 
          136*Zeta[3]) + YQL^2*(758 + 81*Pi^2 - 92*Zeta[3]) + 
        YuR^2*(758 + 81*Pi^2 - 92*Zeta[3]) + YH^2*(1781 + 81*Pi^2 - 
          92*Zeta[3]) - 2*YQL*YuR*(561 + 72*Pi^2 - 68*Zeta[3])))/9 + 
     Ca3*g1^4*Ng*YeR^2*yu^2*(((YQL^2 + YuR^2)*(197 + 9*Pi^2 - 24*Zeta[3]))/
        9 + YH^2*(218/9 - (8*Zeta[3])/3)) - 2*Ca2*Ca3*Cf3*gs^2*Ng*yd^2*yl^2*
      (-4 + 3*Zeta[3]) + Ca2*Ca3*Cf2*gw^2*Ng*yd^2*yl^2*(19/8 + 6*Zeta[3]) + 
     Ca3*gw^2*Ng*yl^2*yu^2*(57/16 + 9*Zeta[3]) + 
     (Ca3*Cf3*g1^4*gs^2*Ng*YeR^2*(YdR^2 + Ca2*YQL^2 + YuR^2)*
       (-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/135 - 
     (yl^6*(-37*Ca2 + 2*Ca2^2 + 42*Ca2*Ng + 32*Ca2^2*Ng - 12*Ca2*Ng^2 + 
        48*Ca2*Zeta[3]))/32 - (gw^4*yl^2*(37*Cf2 - 55*Ca2*Cf2 + 
        748*Ca2^2*Cf2 - 54*Ca2*Cf2*Ng - 54*Ca2*Ca3*Cf2*Ng - 192*Cf2*Zeta[3]))/
      32 + (Ca2*Cf2*gw^2*yl^4*(-1 + 19*Ng + 24*Zeta[3] + 48*Ng*Zeta[3]))/8 + 
     Ca2*Ca3*g1^2*Ng*yd^2*yl^2*(YeR^2*(-15/8 - (5*Pi^2)/6 + 2*Zeta[3]) - 
       (YdR^2 + YQL^2)*(-4 + 3*Zeta[3]) + YLL^2*(-27/4 + Pi^2/6 + 
         3*Zeta[3]) + YH^2*(41/8 - Pi^2/6 + 6*Zeta[3])) + 
     Ca2*g1^4*Ng*yd^2*YeR^2*((Ca3*(YdR^2 + YQL^2)*(197 + 9*Pi^2 - 
          24*Zeta[3]))/18 - (Ca3*YH^2*(-109 + 12*Zeta[3]))/9) + 
     g1^4*(-1/54*(Ca2*(167 + 9*Pi^2)*YeR^2*YH^2) + 
       Ng*(((-65 - 9*Pi^2)*YeR^4)/27 - (Ca2*(65 + 9*Pi^2)*YeR^2*
           (YLL^2 + Ca3*YQL^2))/27 - (Ca3*(65 + 9*Pi^2)*YeR^2*
           (YdR^2 + YuR^2))/27) + YeR^4*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     (Ca3*g1^2*Ng*yl^2*yu^2*(2*(-81 + 2*Pi^2)*YLL^2 + 96*(YQL^2 + YuR^2) + 
        72*(YLL^2 - YQL^2 - YuR^2)*Zeta[3] + YeR^2*(-45 - 20*Pi^2 + 
          48*Zeta[3]) + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/12 + 
     (Ca2*Cf2*g1^2*gw^2*yl^2*(YeR^2*(375 + 92*Pi^2 - 720*Zeta[3]) + 
        6*YH^2*(-109 + 2*Pi^2 - 12*Zeta[3]) - 
        3*YLL^2*(-255 + 4*Pi^2 + 168*Zeta[3])))/24 + 
     Ca2*Cf2*g1^4*gw^2*YeR^2*((2*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 
          1650*Zeta[3]))/135 + (Ng*(YLL^2 + Ca3*YQL^2)*(-6775 - 135*Pi^2 + 
          12*Pi^4 + 5520*Zeta[3]))/135) + 
     g1^2*yl^4*(Ca2^2*(((-6 - Pi^2)*YH^2)/12 + 
         ((-6 + Pi^2)*(-2*YeR^2 + YLL^2) + 18*YeR^2*Zeta[3])/12) + 
       Ca2*(((39 - Pi^2)*YH^2)/12 + 
         Ng*((2*(-33 + 2*Pi^2)*YLL^2 + YeR^2*(51 - 20*Pi^2 - 24*Zeta[3]))/
            24 + YH^2*(41/8 - Pi^2/6 + 6*Zeta[3])) + 
         (-3*YeR^2*(17 + 2*Pi^2 + 4*Zeta[3]) + YLL^2*(-81 + 2*Pi^2 + 
             72*Zeta[3]))/24)) + 
     g1^6*((Ng^2*YeR^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
       (Ng*YeR^2*(135*YeR^4*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
          2*Ca2*YLL^2*(5*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            27*YLL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3])) + 
          Ca2*YeR^2*(10*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            27*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
          Ca3*(10*Ca2^2*YH^2*YQL^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YdR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YuR^2*(2*YuR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              YeR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            YdR^2*(10*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              27*YeR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            Ca2*(10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              27*YeR^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                  416*Zeta[3]))))))/7290 + 
       (27*Ca2*YeR^4*YH^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])) + 
         Ca2*YeR^2*YH^4*(5*Ca2*(-959 + 432*Pi^2 + 216*Zeta[3]) + 
           216*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3])) + 
         486*YeR^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
           15*(29 + 136*Zeta[3] - 480*Zeta[5])))/14580) + 
     g1^4*yl^2*((Ca2^2*YH^2*(3*(443 + 8*Pi^2)*YH^2 + 12*(13 - 2*Pi^2)*YLL^2 - 
          2*YeR^2*(-57 + 40*Pi^2 + 72*Zeta[3])))/432 + 
       Ng*(-1/216*(Ca2^2*(YLL^2 + Ca3*YQL^2)*(-3*(197 + 8*Pi^2)*YH^2 + 
            6*(-23 + 4*Pi^2)*YLL^2 + 8*YeR^2*(-3 + 4*Pi^2 + 18*Zeta[3]))) + 
         (Ca2*(YeR^2*(4*YeR^2*(597 + 19*Pi^2 - 108*Zeta[3]) + 
              3*YH^2*(1069 + 8*Pi^2 - 96*Zeta[3]) + 6*YLL^2*(417 + 14*Pi^2 - 
                48*Zeta[3])) + Ca3*(972*YH^4 - 12*YLL^2*(135*YQL^2 + 
                (-79 + 2*Pi^2)*YuR^2) + 3*YH^2*(-540*YLL^2 + 324*YQL^2 + 
                (35 + 8*Pi^2)*YuR^2) - 8*YeR^2*YuR^2*(-3 + 4*Pi^2 + 
                18*Zeta[3]) + YdR^2*(3*(35 + 8*Pi^2)*YH^2 + 12*(79 - 2*Pi^2)*
                 YLL^2 - 8*YeR^2*(-3 + 4*Pi^2 + 18*Zeta[3])))))/216) + 
       (Ca2*(2*YeR^2*(YH^2*(136*Pi^4 - 720*Pi^2*(1 + 4*Zeta[3]) + 
              5*(-12637 + 56376*Zeta[3] - 34560*Zeta[5])) + 
            2*YLL^2*(68*Pi^4 - 90*Pi^2*(5 + 16*Zeta[3]) + 5*(-6233 + 
                26964*Zeta[3] - 17280*Zeta[5]))) + 2*YH^2*YLL^2*
           (144*Pi^4 - 120*Pi^2*(11 + 24*Zeta[3]) + 
            5*(-12961 + 56664*Zeta[3] - 34560*Zeta[5])) - 
          10*YeR^4*(-6161 + 32*Pi^4 + 28008*Zeta[3] - 
            6*Pi^2*(31 + 48*Zeta[3]) - 17280*Zeta[5]) + 
          4*YLL^4*(19070 - 36*Pi^4 - 72720*Zeta[3] + 
            15*Pi^2*(19 + 48*Zeta[3]) + 43200*Zeta[5]) + 
          YH^4*(54995 - 144*Pi^4 - 284400*Zeta[3] + 
            60*Pi^2*(25 + 48*Zeta[3]) + 172800*Zeta[5])))/720);
 
\[Gamma]Coll["G"] = -(Ca2*Cf2*gs^2*gw^2*Ng) + 
     (11*Ca3*gs^2 - 2*gs^2*Ng - Ca2*gs^2*Ng)/3 + 
     (gs^2*gw^4*(-23*Ng + 23*Ca2^2*Ng - 36*Cf2*Ng - 496*Ca2^2*Cf2*Ng + 
        44*Ca2*Cf2*Ng^2 + 44*Ca2*Ca3*Cf2*Ng^2))/144 + Ca2*gs^2*Ng*yd^2 + 
     (31*Ca2*Cf2*gs^2*gw^2*Ng*yd^2)/4 - 
     (gs^2*(3*Ca2*Ng + 3*Ca2^2*Ng + 7*Ca2*Ca3*Ng^2)*yd^4)/4 - 
     (7*Ca2*gs^2*Ng^2*yd^2*yl^2)/4 + Ca2*Cf2*g1^2*gs^2*gw^2*Ng*YQL^2 + 
     (Ca2*g1^2*gs^2*Ng*yd^2*(3*YdR^2 + 28*YH^2 + 3*YQL^2))/4 + 
     2*gs^2*Ng*yu^2 + (93*gs^2*gw^2*Ng*yu^2)/8 + gs^2*(3*Ng - 7*Ca3*Ng^2)*
      yd^2*yu^2 - (7*gs^2*Ng^2*yl^2*yu^2)/2 - (gs^2*(9*Ng + 7*Ca3*Ng^2)*yu^4)/
      2 - g1^2*gs^2*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2) + 
     g1^2*gs^2*Ng*yu^2*(14*YH^2 + (3*(YQL^2 + YuR^2))/2) + 
     g1^4*gs^2*(Ca2^2*((23*Ng*YH^2*YQL^2)/36 + 
         (11*Ng^2*YQL^2*(YLL^2 + Ca3*YQL^2))/18) + (Ng*(YdR^4 + YuR^4))/2 + 
       (11*Ng^2*(YdR^2 + YuR^2)*(YeR^2 + Ca3*(YdR^2 + YuR^2)))/18 + 
       Ca2*((11*Ng^2*(YeR^2*YQL^2 + YdR^2*(YLL^2 + 2*Ca3*YQL^2) + 
            (YLL^2 + 2*Ca3*YQL^2)*YuR^2))/18 + 
         Ng*(YQL^4/2 + (23*YH^2*(YdR^2 + YuR^2))/36))) + 
     gs^4*Ng*yu^2*(3*Cf3 + (Ca3*(367 - 6*Pi^2 - 48*Zeta[3]))/18) + 
     gs^4*((-2 - Ca2)*Cf3*Ng + ((2 + Ca2)*Ca3*Ng*(-128 + 3*Pi^2))/54 + 
       Ca3^2*(692/27 - (11*Pi^2)/18 - 2*Zeta[3])) + 
     (Ca2*gs^4*Ng*yd^2*(367*Ca3 + 54*Cf3 - 6*Ca3*Pi^2 - 48*Ca3*Zeta[3]))/36 + 
     Ca2*Cf2*gs^4*gw^2*Ng*(Cf3 + (Ca3*(-10175 + 90*Pi^2 + 24*Pi^4 + 
          4560*Zeta[3]))/540) + g1^2*gs^4*
      ((Ng*(YdR^2 + YuR^2)*(540*Cf3 + Ca3*(-10175 + 90*Pi^2 + 24*Pi^4 + 
            4560*Zeta[3])))/540 + Ca2*Ng*(Cf3*YQL^2 + 
         (Ca3*YQL^2*(-10175 + 90*Pi^2 + 24*Pi^4 + 4560*Zeta[3]))/540)) + 
     gs^6*(Ng^2*((11*(2 + Ca2)^2*Cf3)/36 - ((2 + Ca2)^2*Ca3*
           (-269 + 180*Pi^2 - 3024*Zeta[3]))/5832) + 
       Ng*((-1 - Ca2/2)*Ca3*Cf3 + ((2 + Ca2)*Cf3^2)/2 - 
         ((2 + Ca2)*(-5950 + 45*Pi^2 + 12*Pi^4 + 2280*Zeta[3]))/540 - 
         ((2 + Ca2)*Ca3^2*(62845 - 3837*Pi^2 + 378*Pi^4 + 6912*Zeta[3]))/
          2916) + Ca3^3*(97186/729 + (319*Pi^4)/270 - (122*Zeta[3])/3 + 
         Pi^2*(-6109/486 + (20*Zeta[3])/9) + 16*Zeta[5]));
 
\[Gamma]Coll["H"] = 4*Cf2*gw^2 - Ca3*Ng*yd^2 - 5*Ca3*Cf3*gs^2*Ng*yd^2 + 
     (Ca3*Cf2*gw^2*Ng*(-15 + 4*Pi^2)*yd^2)/6 + (3*(1 + Ca2)*Ca3*Ng*yd^4)/4 + 
     4*g1^2*YH^2 - Ng*yl^2 + (Cf2*gw^2*Ng*(-15 + 4*Pi^2)*yl^2)/6 - 
     2*(1 + Ca2)*Ca3*Ng^2*yd^4*yl^2 + (3*(1 + Ca2)*Ng*yl^4)/4 - 
     2*(1 + Ca2)*Ca3*Ng^2*yd^2*yl^4 - 
     (g1^2*Ng*yl^2*(15*YeR^2 - 4*Pi^2*YH^2 + 15*YLL^2))/6 - 
     (Ca3*g1^2*Ng*yd^2*(15*YdR^2 - 4*Pi^2*YH^2 + 15*YQL^2))/6 - Ca3*Ng*yu^2 - 
     5*Ca3*Cf3*gs^2*Ng*yu^2 + (Ca3*gw^2*Ng*(-15 + 4*Pi^2)*yu^2)/8 - 
     (Ca3*Ng*yd^2*yu^2)/2 - ((13*Ca3*Ng + 88*Ca3^2*Ng^2)*yd^4*yu^2)/16 + 
     (Ca3*Ng^2*yd^2*yl^2*yu^2)/2 - 6*Ca3*Ng^2*yl^4*yu^2 + (9*Ca3*Ng*yu^4)/4 - 
     ((13*Ca3*Ng + 88*Ca3^2*Ng^2)*yd^2*yu^4)/16 - 6*Ca3*Ng^2*yl^2*yu^4 + 
     (Ca3*g1^2*Ng*yu^2*(4*Pi^2*YH^2 - 15*(YQL^2 + YuR^2)))/6 - 
     (5*(1 + Ca2)*Ca3*Ng*yd^4*\[Lambda])/2 - (5*(1 + Ca2)*Ng*yl^4*\[Lambda])/
      2 - (15*Ca3*Ng*yu^4*\[Lambda])/2 - ((1 + Ca2)*\[Lambda]^2)/2 + 
     ((1 + Ca2)*Cf2*gw^2*(-15 + Pi^2)*\[Lambda]^2)/3 + 
     (15*(1 + Ca2)*Ca3*Ng*yd^2*\[Lambda]^2)/8 + 
     ((1 + Ca2)*g1^2*(-15 + Pi^2)*YH^2*\[Lambda]^2)/3 + 
     (15*(1 + Ca2)*Ng*yl^2*\[Lambda]^2)/8 + (45*Ca3*Ng*yu^2*\[Lambda]^2)/8 + 
     ((4 + 5*Ca2 + Ca2^2)*\[Lambda]^3)/4 + 
     g1^4*(Ng*(-1/27*((113 + 9*Pi^2)*YH^2*(YeR^2 + Ca2*YLL^2)) - 
         (Ca3*(113 + 9*Pi^2)*YH^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YH^4*(Ca2*(233 + 9*Pi^2) + 9*(21 + 16*Pi^2 - 144*Zeta[3])))/54) + 
     (Ca3*Cf3*g1^2*gs^2*Ng*yd^2*(YdR^2*(357 - 432*Zeta[3]) + 
        4*YH^2*(33 + 22*Pi^2 - 180*Zeta[3]) + 3*YQL^2*(119 - 144*Zeta[3])))/
      12 + gs^4*yu^2*(8*Ca3*Cf3*Ng^2 - 
       (Cf3*Ng*(119 + 189*Ca3^2 - 144*Zeta[3]))/8) + 
     yl^6*(-2*(1 + Ca2)*Ng^2 + (Ng*(35 - 11*Ca2 + 3*Ca2^2 - 48*Zeta[3]))/
        16) + yd^6*(-2*(1 + Ca2)*Ca3^2*Ng^2 + 
       (Ca3*Ng*(35 - 11*Ca2 + 3*Ca2^2 - 48*Zeta[3]))/16) + 
     gw^2*yd^2*yu^2*((Ca3*Ng*(21 + 14*Pi^2 - 180*Zeta[3]))/8 - 
       (Ca3^2*Ng^2*(-9 + 2*Pi^2 - 18*Zeta[3]))/2) + 
     gw^2*yu^4*(-1/4*(Ca3^2*Ng^2*(-9 + 2*Pi^2 - 18*Zeta[3])) - 
       (3*Ca3*Ng*(-93 + 10*Pi^2 - 12*Zeta[3]))/16) + 
     yu^6*(-6*Ca3^2*Ng^2 + Ca3*Ng*(25/16 - 3*Zeta[3])) + 
     (Ca3*Cf2*Cf3*gs^2*gw^2*Ng*yd^2*(489 + 88*Pi^2 - 1152*Zeta[3]))/12 + 
     (Ca3*Cf3*gs^2*gw^2*Ng*yu^2*(489 + 88*Pi^2 - 1152*Zeta[3]))/16 - 
     (Cf2*g1^2*gw^2*YH^2*(21 + 16*Pi^2 - 144*Zeta[3]))/3 - 
     (2*Ca3*Cf2*gw^2*Ng^2*yd^2*yl^2*(-9 + 2*Pi^2 - 18*Zeta[3]))/3 + 
     Ca3*gw^2*Ng^2*yl^2*yu^2*(9/2 - Pi^2 + 9*Zeta[3]) + 
     (3*Ca3*Cf3*gs^2*Ng*yd^2*yu^2*(-19 + 16*Zeta[3]))/4 + 
     (2*Ca3*g1^2*Ng^2*yd^2*YH^2*yl^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
     (2*Ca3*g1^2*Ng^2*YH^2*yl^2*yu^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 - 
     (Cf2*(2 - Ca2 + 4*Cf2)*gw^4*\[Lambda]*(13 + 32*Zeta[3]))/8 - 
     Cf2*g1^2*gw^2*YH^2*\[Lambda]*(13 + 32*Zeta[3]) - 
     ((1 + Ca2)*g1^4*YH^4*\[Lambda]*(13 + 32*Zeta[3]))/2 + 
     ((1 + Ca2)*Ca3*Cf3*gs^2*Ng*yd^4*(-5 + 48*Zeta[3]))/8 + 
     (3*Ca3*Cf3*gs^2*Ng*yu^4*(-5 + 48*Zeta[3]))/8 + 
     (Ca3*Cf2*Cf3*gs^2*gw^4*Ng*(-16565 - 270*Pi^2 + 24*Pi^4 + 13200*Zeta[3]))/
      540 + (Ca3*Cf3*g1^4*gs^2*Ng*YH^2*(YdR^2 + Ca2*YQL^2 + YuR^2)*
       (-16565 - 270*Pi^2 + 24*Pi^4 + 13200*Zeta[3]))/270 + 
     Cf3*gs^4*yd^2*(2*(2 + Ca2)*Ca3*Ng^2 + Ng*(-119/8 - (189*Ca3^2)/8 + 
         18*Zeta[3])) + Cf2*g1^2*gw^2*Ng*yl^2*
      ((YLL^2*(3105 + 330*Pi^2 - 4*Pi^4 - 3960*Zeta[3]))/90 + 
       YeR^2*(25/4 + (11*Pi^2)/3 + (2*Pi^4)/45 - 52*Zeta[3]) + 
       YH^2*(-101/4 + (11*Pi^2)/3 - (46*Pi^4)/45 + 56*Zeta[3])) + 
     (Ca3*Cf3*g1^2*gs^2*Ng*yu^2*(4*YH^2*(33 + 22*Pi^2 - 180*Zeta[3]) - 
        3*(YQL^2 + YuR^2)*(-119 + 144*Zeta[3])))/12 + 
     gw^4*yu^2*(Ca3*Ng*(-4123/384 + (53*Pi^2)/9 - (19*Pi^4)/30 + 
         (345*Zeta[3])/8) - (Ca3*(1 + Ca3)*Ng^2*(-189 + 32*Pi^2 + 
          144*Zeta[3]))/288) + (Ca3*g1^2*gw^2*Ng*yu^2*
       (YuR^2*(1125 + 660*Pi^2 + 8*Pi^4 - 9360*Zeta[3]) + 
        YQL^2*(6210 + 660*Pi^2 - 8*Pi^4 - 7920*Zeta[3]) + 
        YH^2*(-4545 + 660*Pi^2 - 184*Pi^4 + 10080*Zeta[3])))/240 + 
     (Ca3*Cf2*g1^2*gw^2*Ng*yd^2*(YdR^2*(1125 + 660*Pi^2 + 8*Pi^4 - 
          9360*Zeta[3]) + 2*YQL^2*(3105 + 330*Pi^2 - 4*Pi^4 - 3960*Zeta[3]) + 
        YH^2*(-4545 + 660*Pi^2 - 184*Pi^4 + 10080*Zeta[3])))/180 + 
     g1^2*yd^2*yu^2*((3*Ca3*Ng*YQL^2*(-19 + 16*Zeta[3]))/4 + 
       YH^2*(Ca3*Ng*(27/4 + (7*Pi^2)/3 - 42*Zeta[3]) + 
         Ca3^2*Ng^2*(6 - (4*Pi^2)/3 + 12*Zeta[3]))) + 
     gw^2*yl^4*(Cf2*Ng^2*(3 - (2*Pi^2)/3 + 6*Zeta[3]) - 
       (Cf2*Ng*(20*Pi^2 - 24*(4 + 5*Zeta[3]) + Ca2*(-231 + 20*Pi^2 + 
            24*Zeta[3])))/24) + gw^2*yd^4*
      (-1/3*(Ca3^2*Cf2*Ng^2*(-9 + 2*Pi^2 - 18*Zeta[3])) - 
       (Ca3*Cf2*Ng*(20*Pi^2 - 24*(4 + 5*Zeta[3]) + 
          Ca2*(-231 + 20*Pi^2 + 24*Zeta[3])))/24) + 
     g1^2*yu^4*((Ca3^2*Ng^2*YH^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
       (Ca3*Ng*(YH^2*(219 - 20*Pi^2 - 24*Zeta[3]) + 
          2*YuR^2*(-23 + 48*Zeta[3]) + YQL^2*(31 + 48*Zeta[3])))/8) + 
     gw^4*yl^2*(Cf2^2*Ng*(37/8 + (11*Pi^2)/3 - (8*Pi^4)/15 + 6*Zeta[3]) + 
       Cf2*((Ng*(6627 + 28*Pi^2 - 720*Zeta[3]))/432 + 
         Ca2*Ng*(-265/16 + (68*Pi^2)/27 - (2*Pi^4)/9 + (82*Zeta[3])/3) - 
         ((1 + Ca3)*Ng^2*(-189 + 32*Pi^2 + 144*Zeta[3]))/216)) + 
     gw^4*(Ng*(-1/54*(Cf2*(113 + 9*Pi^2)) - (Ca3*Cf2*(113 + 9*Pi^2))/54) - 
       (Cf2*(233 + 9*Pi^2 + Cf2*(6730 + 396*Pi^2 - 5616*Zeta[3]) - 
          4*Ca2^2*Cf2*(1588 + 27*Pi^2 - 756*Zeta[3]) + 
          Ca2*(-3365 - 198*Pi^2 + 8*Cf2^2*(1588 + 27*Pi^2 - 756*Zeta[3]) + 
            2808*Zeta[3])))/108) + gw^4*yd^2*
      (Ca3*Cf2^2*Ng*(37/8 + (11*Pi^2)/3 - (8*Pi^4)/15 + 6*Zeta[3]) + 
       Cf2*((Ca3*Ng*(6627 + 28*Pi^2 - 720*Zeta[3]))/432 - 
         (Ca3*(1 + Ca3)*Ng^2*(-189 + 32*Pi^2 + 144*Zeta[3]))/216 + 
         (Ca2*Ca3*Ng*(-7155 + 1088*Pi^2 - 96*Pi^4 + 11808*Zeta[3]))/432)) + 
     g1^2*yd^4*((Ca3^2*Ng^2*YH^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
       Ca3*Ng*(-1/24*((1 + Ca2)*YH^2*(-219 + 20*Pi^2 + 24*Zeta[3])) + 
         (YQL^2*(-41 + 36*Ca2 + 48*Zeta[3]))/8 + 
         YdR^2*(9/2 + Ca2*(-41/8 + 6*Zeta[3])))) + 
     g1^2*yl^4*((Ng^2*YH^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
       Ng*(-1/24*((1 + Ca2)*YH^2*(-219 + 20*Pi^2 + 24*Zeta[3])) + 
         (YLL^2*(-41 + 36*Ca2 + 48*Zeta[3]))/8 + 
         YeR^2*(9/2 + Ca2*(-41/8 + 6*Zeta[3])))) + 
     g1^4*yl^2*(Ng*((YeR^2*YLL^2*(119 - 144*Zeta[3]))/4 + 
         YH^4*(-239/8 - (22*Pi^4)/45 + Ca2*(953/72 - (10*Pi^2)/27 - 
             2*Zeta[3]) + 50*Zeta[3]) - (YH^2*(YeR^2 + YLL^2)*
           (-330*Pi^2 + 4*Pi^4 - 5*Ca2*(314 + 9*Pi^2 - 24*Zeta[3]) + 
            45*(-69 + 88*Zeta[3])))/90) + 
       Ng^2*(2*(YeR^2 + YLL^2)*(YeR^2 + 2*Ca3*YQL^2 + 
           Ca2*(YLL^2 + Ca3*YQL^2)) - (Ca3*YH^4*(27 + 32*Pi^2 + 144*Zeta[3]))/
          54 + (YH^2*(432*Ca3*YLL^2 - 2*Ca3*YQL^2*(27 + 32*Pi^2 + 
              144*Zeta[3]) - Ca2*(YLL^2 + Ca3*YQL^2)*(27 + 32*Pi^2 + 
              144*Zeta[3]) - YeR^2*(27 - 432*Ca3 + 32*Pi^2 + 144*Zeta[3])))/
          108)) + g1^4*yu^2*
      (Ng*(-1/1080*(Ca3*YH^4*(3675 + 800*Pi^2 + 528*Pi^4 - 49680*Zeta[3])) - 
         (Ca3*YQL^2*YuR^2*(-119 + 144*Zeta[3]))/4 - 
         (Ca3*YH^2*(YQL^2 + YuR^2)*(-6245 - 420*Pi^2 + 4*Pi^4 + 
            4200*Zeta[3]))/90) + Ng^2*(2*Ca3*(YeR^2 + 2*YLL^2 + 4*Ca3*YQL^2)*
          (YQL^2 + YuR^2) - (Ca3^2*YH^4*(27 + 32*Pi^2 + 144*Zeta[3]))/54 - 
         (Ca3*YH^2*(-432*Ca3*YuR^2 + 4*Ca3*YQL^2*(-81 + 32*Pi^2 + 
              144*Zeta[3]) + YeR^2*(27 + 32*Pi^2 + 144*Zeta[3]) + 
            YLL^2*(54 + 64*Pi^2 + 288*Zeta[3])))/108)) + 
     g1^4*yd^2*(Ng*((Ca3*YdR^2*YQL^2*(119 - 144*Zeta[3]))/4 + 
         Ca3*YH^4*(-239/8 - (22*Pi^4)/45 + Ca2*(953/72 - (10*Pi^2)/27 - 
             2*Zeta[3]) + 50*Zeta[3]) - (Ca3*YH^2*(YdR^2 + YQL^2)*
           (-330*Pi^2 + 4*Pi^4 - 5*Ca2*(314 + 9*Pi^2 - 24*Zeta[3]) + 
            45*(-69 + 88*Zeta[3])))/90) + 
       Ng^2*(2*Ca3*(YdR^2 + YQL^2)*(YeR^2 + 2*Ca3*YQL^2 + 
           Ca2*(YLL^2 + Ca3*YQL^2)) - (Ca3^2*YH^4*(27 + 32*Pi^2 + 
            144*Zeta[3]))/54 + (Ca3*YH^2*(432*Ca3*YdR^2 - (YeR^2 + Ca2*YLL^2)*
             (27 + 32*Pi^2 + 144*Zeta[3]) - Ca3*YQL^2*(-378 + 64*Pi^2 + 
              288*Zeta[3] + Ca2*(27 + 32*Pi^2 + 144*Zeta[3]))))/108)) + 
     Cf2*g1^4*gw^2*
      ((Ng*YH^2*(Ca3*(YdR^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
            YuR^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
            10*Ca2*YQL^2*(-1550 + 91*Pi^2 + 14*Pi^4 - 696*Zeta[3])) + 
          YeR^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
          10*Ca2*YLL^2*(-1550 + 91*Pi^2 + 14*Pi^4 - 696*Zeta[3])))/270 + 
       (YH^4*(5*Ca2*(-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3]) + 
          54*(64*Pi^4 + Pi^2*(70 - 160*Zeta[3]) + 15*(7 + 128*Zeta[3] - 
              480*Zeta[5]))))/540) + 
     g1^6*((Ng*YH^4*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))*
         (27*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
          10*Ca2*(-2372 + 351*Pi^2 + 216*Zeta[3])))/7290 + 
       YH^2*((Ng^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^2*
           (-2309 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ng*(YeR^4 + Ca2*YLL^4 + Ca3*(YdR^4 + Ca2*YQL^4 + YuR^4))*
           (-16565 - 270*Pi^2 + 24*Pi^4 + 13200*Zeta[3]))/270) + 
       (YH^6*(135*Ca2*(-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3]) + 
          5*Ca2^2*(13 + 432*Pi^2 + 216*Zeta[3]) + 
          486*(64*Pi^4 + Pi^2*(70 - 160*Zeta[3]) + 15*(7 + 128*Zeta[3] - 
              480*Zeta[5]))))/14580) + 
     gw^6*(Cf2^2*((-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3])/216 + 
         ((1 + Ca3)*Ng*(-1550 + 91*Pi^2 + 14*Pi^4 - 696*Zeta[3]))/54) + 
       Cf2^3*(7/2 + (32*Pi^4)/15 + 64*Zeta[3] - (Pi^2*(-7 + 16*Zeta[3]))/3 - 
         240*Zeta[5]) + Cf2*(92029/11664 - (13*Pi^4)/54 - (9251*Zeta[3])/54 + 
         (Pi^2*(511 + 48*Zeta[3]))/36 + ((1 + Ca3)^2*Ng^2*(-2309 + 270*Pi^2 + 
            216*Zeta[3]))/2916 + ((1 + Ca3)*Ng*(-2372 + 351*Pi^2 + 
            216*Zeta[3]))/2916 + 60*Zeta[5]) + 
       Ca2^2*Cf2*(891563/5832 + (32*Pi^4)/27 - (1978*Zeta[3])/9 + 
         Pi^2*(-1379/972 + (32*Zeta[3])/9) + 76*Zeta[5]) + 
       Ca2*(Cf2*(-1/29160*((1 + Ca3)*Ng*(181195 + 77820*Pi^2 + 3564*Pi^4 - 
              423360*Zeta[3])) + (-395035 - 66300*Pi^2 - 3564*Pi^4 + 
             760320*Zeta[3])/58320) + Cf2^2*(-7/2 - (32*Pi^4)/15 - 
           64*Zeta[3] + (Pi^2*(-7 + 16*Zeta[3]))/3 + 240*Zeta[5]))) + 
     g1^2*gw^4*((Cf2^2*YH^2*(64*Pi^4 + Pi^2*(70 - 160*Zeta[3]) + 
          15*(7 + 128*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf2*((Ng*((1 + Ca3)*YH^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 
              20160*Zeta[3]) + (YLL^2 + Ca3*YQL^2)*(-16565 - 270*Pi^2 + 
              24*Pi^4 + 13200*Zeta[3])))/540 - 
         (YH^2*(-5*(-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3]) + 
            4*Ca2*(446*Pi^4 + Pi^2*(8275 - 720*Zeta[3]) - 15*(-347 + 
                5016*Zeta[3] + 2160*Zeta[5]))))/1080));
 
\[Gamma]Coll["LL"] = 3*Cf2*gw^2 - yl^2/2 + (Cf2*gw^2*(-57 + 4*Pi^2)*yl^2)/
      12 + (3*Ca3*Ng*yd^2*yl^2)/4 + (-((1 + Ca2)*Ca3*Ng) + (3*Ca3^2*Ng^2)/8)*
      yd^4*yl^2 + ((Ca2 + 6*Ng)*yl^4)/8 - 
     ((5*Ca2*Ca3*Ng - 12*Ca3*Ng^2)*yd^2*yl^4)/16 + 3*g1^2*YLL^2 + 
     (g1^2*yl^2*(15*YeR^2 - 66*YH^2 + (9 + 4*Pi^2)*YLL^2))/12 + 
     (3*Ca3*Ng*yl^2*yu^2)/4 + (3*Ca3^2*Ng^2*yd^2*yl^2*yu^2)/4 + 
     ((-5*Ca3*Ng + 6*Ca3*Ng^2)*yl^4*yu^2)/8 + (-3*Ca3*Ng + (3*Ca3^2*Ng^2)/8)*
      yl^2*yu^4 - (1 + Ca2)*yl^4*\[Lambda] + (11*(1 + Ca2)*yl^2*\[Lambda]^2)/
      16 + (Ca2*Ca3*g1^4*Ng*yd^2*YLL^2*(YH^2*(218 - 24*Zeta[3]) + 
        YdR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + YQL^2*(197 + 9*Pi^2 - 
          24*Zeta[3])))/18 + Ca3*g1^4*Ng*YLL^2*yu^2*
      (((YQL^2 + YuR^2)*(197 + 9*Pi^2 - 24*Zeta[3]))/9 + 
       YH^2*(218/9 - (8*Zeta[3])/3)) + 
     (yl^6*(32 - 2*Ca2 + 5*Ca2^2 - 32*Ng - 42*Ca2*Ng + 12*Ng^2 - 48*Zeta[3]))/
      32 + (Ca3*Cf2*gw^4*Ng*yd^2*(415 + 9*Pi^2 - 48*Zeta[3]))/36 + 
     (Ca3*gw^4*Ng*yu^2*(415 + 9*Pi^2 - 48*Zeta[3]))/48 - 
     (3*Ca3*gw^2*Ng*yl^2*yu^2*(-29 + 4*Pi^2 - 20*Zeta[3]))/16 + 
     Ca3*Cf3*gs^2*Ng*yd^2*yl^2*(8 - 6*Zeta[3]) - 2*Ca3*Cf3*gs^2*Ng*yl^2*yu^2*
      (-4 + 3*Zeta[3]) + Ca3*Cf2*gw^2*Ng*yd^2*yl^2*
      (29/4 - Pi^2 + 5*Zeta[3]) + Cf2*g1^2*gw^2*YLL^2*
      (3 - 4*Pi^2 + 48*Zeta[3]) + (Ca3*Cf2*Cf3*gs^2*gw^4*Ng*
       (-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/270 + 
     (Ca3*Cf3*g1^4*gs^2*Ng*YLL^2*(YdR^2 + Ca2*YQL^2 + YuR^2)*
       (-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/135 - 
     (Cf2*gw^2*yl^4*(-12 - 99*Ca2 - 174*Ng + 6*Pi^2 + 8*Ca2*Pi^2 + 
        24*Ng*Pi^2 - 36*Zeta[3] + 12*Ca2*Zeta[3] - 120*Ng*Zeta[3]))/24 + 
     Ca3*g1^2*Ng*yd^2*yl^2*(YLL^2*(-15/8 - (5*Pi^2)/6 + 2*Zeta[3]) - 
       (YdR^2 + YQL^2)*(-4 + 3*Zeta[3]) + YeR^2*(-27/4 + Pi^2/6 + 
         3*Zeta[3]) + YH^2*(41/8 - Pi^2/6 + 6*Zeta[3])) + 
     gw^4*yl^2*((Cf2*Ng*(5595 + 100*Pi^2 + Ca3*(615 - 8*Pi^2 - 144*Zeta[3]) - 
          720*Zeta[3]))/432 + (Cf2*(1443 - 56*Pi^2 - 144*Zeta[3]))/864 + 
       Cf2^2*(-217/16 + (8*Pi^2)/3 - (4*Pi^4)/15 - Zeta[3]) + 
       Ca2*Cf2*(-8005/288 + (89*Pi^2)/54 - Pi^4/9 + (47*Zeta[3])/3)) + 
     gw^4*(-1/54*((1 + Ca3)*Cf2*Ng*(65 + 9*Pi^2)) + 
       Cf2*((-167 - 9*Pi^2)/108 + Ca2*(961/54 + (11*Pi^2)/6 - 26*Zeta[3])) + 
       Cf2^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     g1^4*(-1/54*(Ca2*(167 + 9*Pi^2)*YH^2*YLL^2) + 
       Ng*(-1/27*(Ca2*(65 + 9*Pi^2)*YLL^2*(YLL^2 + Ca3*YQL^2)) - 
         ((65 + 9*Pi^2)*YLL^2*(YeR^2 + Ca3*(YdR^2 + YuR^2)))/27) + 
       (YLL^4*(3 - 4*Pi^2 + 48*Zeta[3]))/2) + 
     (Ca3*g1^2*Ng*yl^2*yu^2*(-5*(9 + 4*Pi^2)*YLL^2 + 96*(YQL^2 + YuR^2) + 
        24*(2*YLL^2 - 3*(YQL^2 + YuR^2))*Zeta[3] + 
        2*YeR^2*(-81 + 2*Pi^2 + 36*Zeta[3]) + 
        YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/24 + Cf2*g1^2*gw^2*yl^2*
      (YeR^2*(89/8 + (13*Pi^2)/6 + Pi^4/45 - 26*Zeta[3]) + 
       YH^2*(-91/4 + (13*Pi^2)/6 - Pi^4/45 - 7*Zeta[3]) + 
       (YLL^2*(1140*Pi^2 - 184*Pi^4 + 225*(-7 + 8*Zeta[3])))/360) + 
     g1^2*yl^4*(((-6 + Pi^2)*YeR^2 - (6 + Pi^2)*YH^2 - 
         2*YLL^2*(-6 + Pi^2 - 9*Zeta[3]))/12 + 
       (Ca2*(-2*(-39 + Pi^2)*YH^2 - 3*YLL^2*(17 + 2*Pi^2 + 4*Zeta[3]) + 
          YeR^2*(-81 + 2*Pi^2 + 72*Zeta[3])))/24 + 
       (Ng*((-66 + 4*Pi^2)*YeR^2 + YLL^2*(51 - 20*Pi^2 - 24*Zeta[3]) + 
          YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/24) + 
     g1^4*gw^2*(Ca2*Cf2*((YH^2*YLL^2*(-7975 + 60*Pi^2 + 28*Pi^4 - 
            2832*Zeta[3]))/108 + (Ng*YLL^2*(YLL^2 + Ca3*YQL^2)*
           (-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/54) + 
       Cf2*((Ng*YeR^2*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))/
          270 + (Ca3*Ng*YLL^2*(YdR^2 + YuR^2)*(660*Pi^2 + 116*Pi^4 - 
            45*(27 + 416*Zeta[3])))/270 + 
         (YLL^4*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
            15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10)) + 
     g1^6*((Ng^2*YLL^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
       (Ng*YLL^2*(54*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
          5*Ca2*YLL^2*(27*YLL^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            2*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3])) + 
          YeR^2*(10*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            27*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
          Ca3*(10*Ca2^2*YH^2*YQL^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YdR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YuR^2*(2*YuR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            YdR^2*(10*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              27*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            Ca2*(10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              27*YLL^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                  416*Zeta[3]))))))/7290 + 
       (YLL^2*(5*Ca2^2*YH^4*(-959 + 432*Pi^2 + 216*Zeta[3]) + 
          27*Ca2*(8*YH^4*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
            YH^2*YLL^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3]))) + 
          486*YLL^4*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
            15*(29 + 136*Zeta[3] - 480*Zeta[5]))))/14580) + 
     g1^2*gw^4*(Cf2*((8*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
           YLL^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])))/1080 + 
         (Ng*(2*Ca3*YQL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YLL^2*(5*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
              Ca3*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))))/540) + 
       (Ca2*Cf2*YLL^2*(154*Pi^4 - 15*Pi^2*(329 + 96*Zeta[3]) + 
          45*(357 + 2300*Zeta[3] - 1440*Zeta[5])))/270 - 
       (Cf2*YLL^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/(20*Ca2)) + 
     gw^6*(((1 + Ca3)^2*Cf2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
       Ng*(((1 + Ca3)*Cf2^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/108 + 
         Cf2*(((1 + Ca3)*(-2750 + 351*Pi^2 + 216*Zeta[3]))/2916 - 
           (Ca2*(1 + Ca3)*(19455*Pi^2 + 891*Pi^4 - 5*(8659 + 26028*Zeta[3])))/
            7290)) + Cf2^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 
         68*Zeta[3] - 240*Zeta[5]) + Cf2*(556421/11664 + (83*Pi^4)/90 - 
         (21155*Zeta[3])/54 + Pi^2*(7181/486 + (44*Zeta[3])/9) + 
         (Ca2*(-15565 - 16575*Pi^2 - 891*Pi^4 + 228960*Zeta[3]))/14580 + 
         136*Zeta[5]) + Cf2^2*((-7975 + 60*Pi^2 + 28*Pi^4 - 2832*Zeta[3])/
          216 + Ca2*(388769/2916 + (2*Pi^4)/135 - (4520*Zeta[3])/9 + 
           (4*Pi^2*(407 + 756*Zeta[3]))/243 + 392*Zeta[5]))) + 
     g1^4*yl^2*((Ng*(-6*(-23 + 4*Pi^2)*YeR^4 + Ca2*YLL^2*
           (4*YLL^2*(597 + 19*Pi^2 - 108*Zeta[3]) + 
            3*YH^2*(1069 + 8*Pi^2 - 96*Zeta[3])) + 
          YeR^2*(3*(197 + 8*Pi^2)*YH^2 + 2*YLL^2*(3*Ca2*(417 + 14*Pi^2 - 
                48*Zeta[3]) - 4*(-3 + 4*Pi^2 + 18*Zeta[3]))) + 
          Ca3*(972*YH^4 + 3*YH^2*(-540*YLL^2 + (324 + 197*Ca2 + 8*Ca2*Pi^2)*
               YQL^2 + (35 + 8*Pi^2)*YuR^2) + YdR^2*(-6*(-23 + 4*Pi^2)*YeR^
                2 + 3*(35 + 8*Pi^2)*YH^2 - 2*YLL^2*(-417 + 16*Pi^2 + 
                72*Zeta[3])) - 2*(3*(-23 + 4*Pi^2)*YeR^2*YuR^2 + 
              Ca2*YQL^2*(3*(-23 + 4*Pi^2)*YeR^2 + 4*YLL^2*(-3 + 4*Pi^2 + 
                  18*Zeta[3])) + YLL^2*(810*YQL^2 + YuR^2*(-417 + 16*Pi^2 + 
                  72*Zeta[3]))))))/216 + 
       (6*YeR^2*(YH^2*(144*Pi^4 + Ca2*(130 - 20*Pi^2) - 
             120*Pi^2*(11 + 24*Zeta[3]) + 5*(-12961 + 56664*Zeta[3] - 34560*
                Zeta[5])) + 2*YLL^2*(68*Pi^4 - 90*Pi^2*(5 + 16*Zeta[3]) + 
             5*(-6233 + 26964*Zeta[3] - 17280*Zeta[5]))) + 
         2*YH^2*YLL^2*(408*Pi^4 - 2160*Pi^2*(1 + 4*Zeta[3]) - 
           5*Ca2*(-57 + 40*Pi^2 + 72*Zeta[3]) + 15*(-12637 + 56376*Zeta[3] - 
             34560*Zeta[5])) - 12*YeR^4*(36*Pi^4 - 
           15*Pi^2*(19 + 48*Zeta[3]) + 10*(-1907 + 7272*Zeta[3] - 
             4320*Zeta[5])) - 30*YLL^4*(-6161 + 32*Pi^4 + 28008*Zeta[3] - 
           6*Pi^2*(31 + 48*Zeta[3]) - 17280*Zeta[5]) + 
         3*YH^4*(54995 - 144*Pi^4 + 5*Ca2*(443 + 8*Pi^2) - 284400*Zeta[3] + 
           60*Pi^2*(25 + 48*Zeta[3]) + 172800*Zeta[5]))/2160);
 
\[Gamma]Coll["QL"] = 3*Cf3*gs^2 + 3*Cf2*gw^2 - yd^2/2 + 
     (Cf3*gs^2*(6 + Pi^2)*yd^2)/3 + (Cf2*gw^2*(-57 + 4*Pi^2)*yd^2)/12 + 
     ((Ca2 + 6*Ca3*Ng)*yd^4)/8 + (3*Ng*yd^2*yl^2)/4 - 
     ((5*Ca2*Ng - 12*Ca3*Ng^2)*yd^4*yl^2)/16 + ((-1 - Ca2)*Ng + (3*Ng^2)/8)*
      yd^2*yl^4 + 3*g1^2*YQL^2 + (g1^2*yd^2*(15*YdR^2 - 66*YH^2 + 
        (9 + 4*Pi^2)*YQL^2))/12 - yu^2/2 + (Cf3*gs^2*(6 + Pi^2)*yu^2)/3 + 
     (gw^2*(-57 + 4*Pi^2)*yu^2)/16 + (3*Ca3*Ng*yd^2*yu^2)/2 + 
     ((-3 - 35*Ca3*Ng + 9*Ca3^2*Ng^2)*yd^4*yu^2)/8 + (3*Ng*yl^2*yu^2)/4 + 
     (3*(-Ng + 2*Ca3*Ng^2)*yd^2*yl^2*yu^2)/4 + (3*(-8*Ng + Ng^2)*yl^4*yu^2)/
      8 + ((1 + 3*Ca3*Ng)*yu^4)/4 + ((-3 - 35*Ca3*Ng + 9*Ca3^2*Ng^2)*yd^2*
       yu^4)/8 + ((-5*Ng + 6*Ca3*Ng^2)*yl^2*yu^4)/8 + 
     (g1^2*yu^2*(-66*YH^2 + (9 + 4*Pi^2)*YQL^2 + 15*YuR^2))/12 - 
     (1 + Ca2)*yd^4*\[Lambda] - 3*yu^4*\[Lambda] + 
     (11*(1 + Ca2)*yd^2*\[Lambda]^2)/16 + (33*yu^2*\[Lambda]^2)/16 + 
     g1^4*(Ng*(-1/27*((65 + 9*Pi^2)*(YeR^2 + Ca2*YLL^2)*YQL^2) - 
         (Ca3*(65 + 9*Pi^2)*YQL^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YQL^2*(Ca2*(167 + 9*Pi^2)*YH^2 + 27*YQL^2*(-3 + 4*Pi^2 - 
            48*Zeta[3])))/54) - (Cf3*gs^2*Ng*yd^2*yl^2*
       (207 + 16*Pi^2 - 120*Zeta[3]))/24 - 
     (Cf3*gs^2*Ng*yl^2*yu^2*(207 + 16*Pi^2 - 120*Zeta[3]))/24 + 
     (yd^6*(32 - 2*Ca2 + 5*Ca2^2 - 32*Ca3*Ng - 42*Ca2*Ca3*Ng + 
        12*Ca3^2*Ng^2 - 48*Zeta[3]))/32 + 
     (Cf2*gw^4*Ng*yl^2*(415 + 9*Pi^2 - 48*Zeta[3]))/36 - 
     (3*gw^2*Ng*yl^2*yu^2*(-29 + 4*Pi^2 - 20*Zeta[3]))/16 + 
     (yu^6*(12 - 29*Ca3*Ng + 3*Ca3^2*Ng^2 - 12*Zeta[3]))/8 + 
     Cf2*gw^2*Ng*yd^2*yl^2*(29/4 - Pi^2 + 5*Zeta[3]) + 
     Cf2*Cf3*gs^2*gw^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     Cf3*g1^2*gs^2*YQL^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     Cf2*g1^2*gw^2*YQL^2*(3 - 4*Pi^2 + 48*Zeta[3]) - 
     (Cf2*Cf3*gs^2*gw^2*yd^2*(-1215 - 960*Pi^2 + 88*Pi^4 + 3780*Zeta[3]))/
      180 - (Cf3*gs^2*gw^2*yu^2*(-1215 - 960*Pi^2 + 88*Pi^4 + 3780*Zeta[3]))/
      240 - (Cf2*gw^2*yd^4*(-12 - 99*Ca2 - 174*Ca3*Ng + 6*Pi^2 + 8*Ca2*Pi^2 + 
        24*Ca3*Ng*Pi^2 - 36*Zeta[3] + 12*Ca2*Zeta[3] - 120*Ca3*Ng*Zeta[3]))/
      24 - (gw^2*yu^4*(-105 - 87*Ca3*Ng + 11*Pi^2 + 12*Ca3*Ng*Pi^2 - 
        6*Zeta[3] - 60*Ca3*Ng*Zeta[3]))/16 - 
     (3*gw^2*yd^2*yu^2*(41 - 58*Ca3*Ng - 6*Pi^2 + 8*Ca3*Ng*Pi^2 + 
        44*Zeta[3] - 40*Ca3*Ng*Zeta[3]))/16 - 
     (gw^4*yu^2*(553755 - 12300*Ng - 111900*Ca3*Ng - 45200*Pi^2 + 
        160*Ng*Pi^2 - 2000*Ca3*Ng*Pi^2 + 3648*Pi^4 - 262800*Zeta[3] + 
        2880*Ng*Zeta[3] + 14400*Ca3*Ng*Zeta[3]))/11520 + 
     g1^2*Ng*yl^2*yu^2*(((123 - 4*Pi^2)*YH^2 + 96*YLL^2 - 
         5*(9 + 4*Pi^2)*YQL^2 + 2*(-81 + 2*Pi^2)*YuR^2)/24 + 
       YeR^2*(4 - 3*Zeta[3]) + (6*YH^2 - 3*YLL^2 + 2*YQL^2 + 3*YuR^2)*
        Zeta[3]) + g1^2*Ng*yd^2*yl^2*(4*YeR^2 + 
       ((123 - 4*Pi^2)*YH^2 + 96*YLL^2 - 5*(9 + 4*Pi^2)*YQL^2)/24 + 
       (-3*(YeR^2 - 2*YH^2 + YLL^2) + 2*YQL^2)*Zeta[3] + 
       YdR^2*(-27/4 + Pi^2/6 + 3*Zeta[3])) + g1^4*Ng*yl^2*
      ((Ca2*(YeR^2 + YLL^2)*YQL^2*(197 + 9*Pi^2 - 24*Zeta[3]))/18 - 
       (Ca2*YH^2*YQL^2*(-109 + 12*Zeta[3]))/9) + 
     gw^4*((Cf2*(-167 - 9*Pi^2 - 2*(1 + Ca3)*Ng*(65 + 9*Pi^2) + 
          2*Ca2*(961 + 99*Pi^2 - 1404*Zeta[3])))/108 + 
       Cf2^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     gs^4*(Cf3*(-1/54*((2 + Ca2)*Ng*(65 + 9*Pi^2)) + 
         Ca3*(961/54 + (11*Pi^2)/6 - 26*Zeta[3])) + 
       Cf3^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + Cf3*gs^2*yd^4*
      ((6 - Pi^2 - 2*Ca2*(33 + Pi^2 - 15*Zeta[3]) + 18*Zeta[3])/12 - 
       (Ca3*Ng*(15 + 16*Pi^2 + 24*Zeta[3]))/24) + 
     gs^2*yd^2*yu^2*((Cf3*(14 + Pi^2 - 10*Zeta[3]))/2 - 
       (Ca3*Cf3*Ng*(15 + 16*Pi^2 + 24*Zeta[3]))/12) + 
     gs^2*yu^4*(-1/12*(Cf3*(126 + 5*Pi^2 - 78*Zeta[3])) - 
       (Ca3*Cf3*Ng*(15 + 16*Pi^2 + 24*Zeta[3]))/24) - 
     (Cf3*g1^2*gs^2*yd^2*(4*YQL^2*(90 - 120*Pi^2 + 23*Pi^4 + 1305*Zeta[3]) - 
        YH^2*(1575 + 480*Pi^2 + 4*Pi^4 + 1440*Zeta[3]) + 
        YdR^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3])))/180 + 
     Cf2*g1^2*gw^2*yd^2*(YdR^2*(89/8 + (13*Pi^2)/6 + Pi^4/45 - 26*Zeta[3]) + 
       YH^2*(-91/4 + (13*Pi^2)/6 - Pi^4/45 - 7*Zeta[3]) + 
       (YQL^2*(1140*Pi^2 - 184*Pi^4 + 225*(-7 + 8*Zeta[3])))/360) + 
     (g1^2*gw^2*yu^2*(YuR^2*(4005 + 780*Pi^2 + 8*Pi^4 - 9360*Zeta[3]) - 
        2*YH^2*(-390*Pi^2 + 4*Pi^4 + 315*(13 + 4*Zeta[3])) + 
        YQL^2*(1140*Pi^2 - 184*Pi^4 + 225*(-7 + 8*Zeta[3]))))/480 + 
     g1^2*yd^2*yu^2*((YQL^2*(14 + Pi^2 - 10*Zeta[3]))/2 - 
       (Ca3*Ng*YQL^2*(15 + 16*Pi^2 + 24*Zeta[3]))/12 + 
       YH^2*(57/4 - 18*Zeta[3] + Ca3*Ng*(19/4 + 12*Zeta[3]))) + 
     gw^4*yd^2*(Cf2^2*(-217/16 + (8*Pi^2)/3 - (4*Pi^4)/15 - Zeta[3]) + 
       Cf2*((1443 - 56*Pi^2 - 144*Zeta[3])/864 + 
         (Ng*(615 - 8*Pi^2 + 5*Ca3*(1119 + 20*Pi^2 - 144*Zeta[3]) - 
            144*Zeta[3]))/432 + Ca2*(-8005/288 + (89*Pi^2)/54 - Pi^4/9 + 
           (47*Zeta[3])/3))) + gs^4*yu^2*
      (Cf3^2*(147/8 + (5*Pi^2)/3 - (4*Pi^4)/15 - 44*Zeta[3]) + 
       Cf3*(Ng*(421/18 + (13*Pi^2)/27 - 4*Zeta[3]) + 
         Ca3*(-7/8 + (47*Pi^2)/54 - Pi^4/9 + (92*Zeta[3])/3))) + 
     (Cf3*g1^2*gs^2*yu^2*(YuR^2*(6975 + 120*Pi^2 - 4*Pi^4 - 10620*Zeta[3]) - 
        4*YQL^2*(90 - 120*Pi^2 + 23*Pi^4 + 1305*Zeta[3]) + 
        YH^2*(480*Pi^2 + 4*Pi^4 + 45*(35 + 32*Zeta[3]))))/180 + 
     g1^2*yu^4*(YQL^2*(Ca3*Ng*(17/8 - (5*Pi^2)/6 - Zeta[3]) + 
         (-39 - 8*Pi^2 + 6*Zeta[3])/12) + (-((-24 + Pi^2)*YH^2) + 
         YuR^2*(-29 + Pi^2 + 24*Zeta[3]))/4 + 
       (Ca3*Ng*(2*(-33 + 2*Pi^2)*YuR^2 + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/
        24) + g1^2*yd^4*(YQL^2*(Ca3*Ng*(17/8 - (5*Pi^2)/6 - Zeta[3]) - 
         (Ca2*(17 + 2*Pi^2 + 4*Zeta[3]))/8 + (6 - Pi^2 + 9*Zeta[3])/6) + 
       (Ca3*Ng*((-66 + 4*Pi^2)*YdR^2 + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/
        24 + (-2*(6 + Pi^2 + Ca2*(-39 + Pi^2))*YH^2 + 
         YdR^2*(2*(-6 + Pi^2) + Ca2*(-81 + 2*Pi^2 + 72*Zeta[3])))/24) + 
     gs^4*yd^2*(Cf3^2*(147/8 + (5*Pi^2)/3 - (4*Pi^4)/15 - 44*Zeta[3]) + 
       Cf3*(Ca3*(-7/8 + (47*Pi^2)/54 - Pi^4/9 + (92*Zeta[3])/3) + 
         (Ng*(5*Ca2*(489 + 16*Pi^2 - 72*Zeta[3]) - 
            2*(-81 + 28*Pi^2 + 72*Zeta[3])))/216)) + 
     g1^4*yd^2*((Ca3*Ng*((46 - 8*Pi^2)*YdR^2*YH^2 + (197 + 8*Pi^2)*YH^4))/
        36 - (Ng*((-46 + 8*Pi^2)*YdR^2 - (197 + 8*Pi^2)*YH^2)*
         (YeR^2 + Ca2*YLL^2))/72 + YQL^4*(-163/8 + Pi^2 - (11*Pi^4)/45 + 
         15*Zeta[3] + (Ca3*Ng*(Ca2*(597 + 19*Pi^2 - 108*Zeta[3]) - 
            4*(-3 + 4*Pi^2 + 18*Zeta[3])))/54) + 
       (YdR^2*YH^2*(4590 + 52*Ca2 - 72*Pi^2 - 8*Ca2*Pi^2 - 3024*Zeta[3]) + 
         YH^4*(Ca2*(443 + 8*Pi^2) + 9*(-473 + 8*Pi^2 + 144*Zeta[3])))/144 + 
       YQL^2*(-1/27*(Ng*(YeR^2 + Ca2*YLL^2)*(-3 + 4*Pi^2 + 18*Zeta[3])) + 
         (-6*YdR^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3]) + 
           YH^2*(3*(13095 + 420*Pi^2 - 8*Pi^4 - 9000*Zeta[3]) - 
             5*Ca2*(-57 + 40*Pi^2 + 72*Zeta[3])))/1080 + 
         (Ca3*Ng*(6*YdR^2*(46 - 8*Pi^2 + Ca2*(417 + 14*Pi^2 - 48*Zeta[3])) + 
            YH^2*(3*Ca2*(1069 + 8*Pi^2 - 96*Zeta[3]) - 2*(-615 + 8*Pi^2 + 
                144*Zeta[3]))))/216)) + 
     g1^4*yu^2*(YH^4*(-3371/144 + (11*Pi^2)/18 + 9*Zeta[3]) + 
       YH^2*(YQL^2*(2657/72 + (43*Pi^2)/54 - Pi^4/45 - (77*Zeta[3])/3) - 
         (YuR^2*(-2347 + 44*Pi^2 + 1512*Zeta[3]))/72) - 
       (YQL^2*(YQL^2*(7335 - 360*Pi^2 + 88*Pi^4 - 5400*Zeta[3]) + 
          2*YuR^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3])))/360 + 
       Ng*(((-23 + 4*Pi^2 + Ca3*(197 + 8*Pi^2))*YH^4)/36 + 
         (YH^2*(729*YeR^2 + 36*(29 + 2*Pi^2)*YLL^2 + 24*(-23 + 4*Pi^2)*YLL*
             YQL - 138*YQL^2 + 7644*Ca3*YQL^2 + 24*Pi^2*YQL^2 + 
            32*Ca3*Pi^2*YQL^2 + 138*YuR^2 + 276*Ca3*YuR^2 - 24*Pi^2*YuR^2 - 
            48*Ca3*Pi^2*YuR^2 - 864*Ca3*YQL^2*Zeta[3]))/216 + 
         (4*Ca3*YQL^2*(YQL^2*(603 + 11*Pi^2 - 144*Zeta[3]) + 
             3*YuR^2*(220 + 5*Pi^2 - 24*Zeta[3])) + YeR^2*YQL^2*
            (81 - 28*Pi^2 - 72*Zeta[3]) - YLL^2*(9*(-23 + 4*Pi^2)*YuR^2 + 
             YQL^2*(45 + 20*Pi^2 + 144*Zeta[3])))/108)) + 
     g1^4*gs^2*((Cf3*Ng*YQL^2*(5*Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2)*
           (-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + (YeR^2 + Ca2*YLL^2)*
           (660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))))/270 + 
       (Cf3*YQL^2*(Ca2*YH^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])) + 
          54*YQL^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
            15*(29 + 136*Zeta[3] - 480*Zeta[5]))))/540) + 
     g1^6*((Ng^2*YQL^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
       (Ca2*YH^4*YQL^2*(5*Ca2*(-959 + 432*Pi^2 + 216*Zeta[3]) + 
          216*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3])))/14580 + 
       YH^2*((Ca2*Ng*YQL^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + 
              YuR^2))*(-2750 + 351*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2*YQL^4*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])))/540) + 
       (Ng*YQL^2*(2*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
          YeR^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
          Ca2*YLL^2*(2*YLL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
          Ca3*(5*Ca2*YQL^4*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            2*YdR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            2*YuR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YdR^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            YQL^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))))/
        270 + (YQL^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/30) + 
     Cf2*g1^4*gw^2*(YQL^2*((Ca2*YH^2*(-7975 + 60*Pi^2 + 28*Pi^4 - 
            2832*Zeta[3]))/108 + 
         (Ng*(5*Ca2*YLL^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            YeR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            Ca3*(YdR^2 + YuR^2)*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                416*Zeta[3]))))/270) + YQL^4*(87/2 + (24*Pi^4)/5 + 
         (Ca2*Ca3*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/54 + 
         Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 720*Zeta[5])) + 
     (Cf2*Cf3*g1^2*gs^2*gw^2*YQL^2*(435 + 90*Pi^2 + 48*Pi^4 + 2040*Zeta[3] - 
        160*Pi^2*Zeta[3] - 7200*Zeta[5]))/5 + Cf3*gs^2*gw^4*
      (Cf2^2*(87/2 + (24*Pi^4)/5 + Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 
         720*Zeta[5]) + Cf2*(-13/8 + (23*Pi^2)/18 + (29*Pi^4)/270 - 
         (76*Zeta[3])/3 + (Ng*(660*Pi^2 + 116*Pi^4 + 
            5*Ca3*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) - 
            45*(27 + 416*Zeta[3])))/540 + Ca2*(151/4 - (247*Pi^4)/135 + 
           (844*Zeta[3])/3 + (Pi^2*(-205 + 24*Zeta[3]))/9 + 120*Zeta[5]))) + 
     Cf2*gs^4*gw^2*(Cf3^2*(87/2 + (24*Pi^4)/5 + Pi^2*(9 - 16*Zeta[3]) + 
         204*Zeta[3] - 720*Zeta[5]) + 
       Cf3*((Ng*(1320*Pi^2 + 232*Pi^4 + 5*Ca2*(-2953 + 78*Pi^2 + 28*Pi^4 - 
              1536*Zeta[3]) - 90*(27 + 416*Zeta[3])))/540 + 
         Ca3*(151/4 - (247*Pi^4)/135 + (844*Zeta[3])/3 + 
           (Pi^2*(-205 + 24*Zeta[3]))/9 + 120*Zeta[5]))) + 
     gs^6*(Cf3^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 
         68*Zeta[3] - 240*Zeta[5]) + Cf3*(-209/8 + (31*Pi^4)/270 - 
         (524*Zeta[3])/3 + (Pi^2*(89 + 12*Zeta[3]))/9 + 
         (Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         Ca3*((Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/3645 + 
           (Ca2*Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/7290) + 
         60*Zeta[5] + Ca3^2*(431051/5832 + (109*Pi^4)/135 - 
           (1954*Zeta[3])/9 + Pi^2*(2357/486 + (32*Zeta[3])/9) + 
           76*Zeta[5])) + Cf3^2*((Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + (Ca2*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/108 + Ca3*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     gw^6*(Cf2^2*((-7975 + 60*Pi^2 + 28*Pi^4 - 2832*Zeta[3])/216 + 
         ((1 + Ca3)*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/108) + 
       Cf2^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 68*Zeta[3] - 
         240*Zeta[5]) + Cf2*(-305681/11664 + (31*Pi^4)/270 - 
         (9431*Zeta[3])/54 + (4*Pi^2*(67 + 9*Zeta[3]))/27 + 
         ((1 + Ca3)^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         ((1 + Ca3)*Ng*(-2750 + 351*Pi^2 + 216*Zeta[3]))/2916 + 60*Zeta[5]) + 
       Ca2^2*Cf2*(431051/5832 + (109*Pi^4)/135 - (1954*Zeta[3])/9 + 
         Pi^2*(2357/486 + (32*Zeta[3])/9) + 76*Zeta[5]) + 
       Ca2*(Cf2*((-15565 - 16575*Pi^2 - 891*Pi^4 + 228960*Zeta[3])/14580 - 
           ((1 + Ca3)*Ng*(19455*Pi^2 + 891*Pi^4 - 5*(8659 + 26028*Zeta[3])))/
            7290) + Cf2^2*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     g1^2*gw^4*(Cf2^2*YQL^2*(87/2 + (24*Pi^4)/5 + Pi^2*(9 - 16*Zeta[3]) + 
         204*Zeta[3] - 720*Zeta[5]) + 
       Cf2*((YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]))/135 + 
         (Ng*YLL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/270 + 
         YQL^2*(-13/8 + (23*Pi^2)/18 + (29*Pi^4)/270 - (76*Zeta[3])/3 + 
           (Ng*(660*Pi^2 + 116*Pi^4 + 5*Ca3*(-2953 + 78*Pi^2 + 28*Pi^4 - 
                1536*Zeta[3]) - 45*(27 + 416*Zeta[3])))/540 + 
           Ca2*(151/4 - (247*Pi^4)/135 + (844*Zeta[3])/3 + 
             (Pi^2*(-205 + 24*Zeta[3]))/9 + 120*Zeta[5])))) + 
     g1^2*gs^4*((Cf3^2*YQL^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf3*((Ng*(2*YdR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            2*YuR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YQL^2*(1320*Pi^2 + 232*Pi^4 + 5*Ca2*(-2953 + 78*Pi^2 + 28*Pi^4 - 
                1536*Zeta[3]) - 90*(27 + 416*Zeta[3]))))/540 - 
         (Ca3*YQL^2*(988*Pi^4 - 60*Pi^2*(-205 + 24*Zeta[3]) - 
            45*(453 + 3376*Zeta[3] + 1440*Zeta[5])))/540));
 
\[Gamma]Coll["uR"] = 3*Cf3*gs^2 - yu^2 - (51*gw^2*yu^2)/8 + 
     (2*Cf3*gs^2*(6 + Pi^2)*yu^2)/3 + ((1 + 6*Ca3*Ng)*yd^2*yu^2)/4 + 
     ((7 - 118*Ca3*Ng + 12*Ca3^2*Ng^2)*yd^4*yu^2)/16 + (3*Ng*yl^2*yu^2)/2 + 
     ((-11*Ng + 12*Ca3*Ng^2)*yd^2*yl^2*yu^2)/8 + (3*(-8*Ng + Ng^2)*yl^4*yu^2)/
      4 + ((1 + 6*Ca3*Ng)*yu^4)/4 + ((-1 - 8*Ca3*Ng + 6*Ca3^2*Ng^2)*yd^2*
       yu^4)/4 + ((-5*Ng + 12*Ca3*Ng^2)*yl^2*yu^4)/8 + 3*g1^2*YuR^2 + 
     (g1^2*yu^2*(-59*YdR^2 + 52*YH^2 + 133*YQL^2 - 50*YuR^2 + 4*Pi^2*YuR^2))/
      6 - 6*yu^4*\[Lambda] + (33*yu^2*\[Lambda]^2)/8 + 
     g1^4*(Ng*(-1/27*((65 + 9*Pi^2)*(YeR^2 + Ca2*YLL^2)*YuR^2) - 
         (Ca3*(65 + 9*Pi^2)*YuR^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YuR^2*(Ca2*(167 + 9*Pi^2)*YH^2 + 27*YuR^2*(-3 + 4*Pi^2 - 
            48*Zeta[3])))/54) + (Ca2*g1^4*Ng*yl^2*YuR^2*
       (YH^2*(218 - 24*Zeta[3]) + YeR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + 
        YLL^2*(197 + 9*Pi^2 - 24*Zeta[3])))/18 + 
     (Ca2*Ca3*g1^4*Ng*yd^2*YuR^2*(YH^2*(218 - 24*Zeta[3]) + 
        YdR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + YQL^2*(197 + 9*Pi^2 - 
          24*Zeta[3])))/18 + (Cf3*gs^2*gw^2*yu^2*(285 + 20*Pi^2 - 
        306*Zeta[3]))/4 - (Cf3*gs^2*Ng*yl^2*yu^2*(207 + 16*Pi^2 - 
        120*Zeta[3]))/12 + (yu^6*(33 - 106*Ca3*Ng + 12*Ca3^2*Ng^2 - 
        48*Zeta[3]))/16 + (Ca2*Cf3*gs^4*Ng*yd^2*(197 + 9*Pi^2 - 24*Zeta[3]))/
      18 + Cf3*gs^2*yd^2*yu^2*(-5 + Pi^2/3 + 
       Ca3*Ng*(-5/4 - (4*Pi^2)/3 - 2*Zeta[3]) - 3*Zeta[3]) + 
     gw^2*Ng*yl^2*yu^2*(57/16 + 9*Zeta[3]) + Cf3*gs^2*yu^4*
      (-9 - (2*Pi^2)/3 + Ca3*Ng*(-5/4 - (4*Pi^2)/3 - 2*Zeta[3]) + 
       11*Zeta[3]) + Cf3*g1^2*gs^2*YuR^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     (9*gw^4*yu^2*(-973 + 36*Ng + 36*Ca3*Ng + 64*Zeta[3]))/128 + 
     (Ca2*Cf2*Cf3*gs^4*gw^2*Ng*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/
      270 + (3*gw^2*yu^4*(-1 + 19*Ca3*Ng + 24*Zeta[3] + 48*Ca3*Ng*Zeta[3]))/
      16 - (g1^2*Ng*yl^2*yu^2*(-96*YeR^2 - 123*YH^2 + 4*Pi^2*YH^2 - 
        96*YLL^2 + 162*YQL^2 - 4*Pi^2*YQL^2 + 45*YuR^2 + 20*Pi^2*YuR^2 + 
        72*YeR^2*Zeta[3] - 144*YH^2*Zeta[3] + 72*YLL^2*Zeta[3] - 
        72*YQL^2*Zeta[3] - 48*YuR^2*Zeta[3]))/12 + 
     gw^2*yd^2*yu^2*(9 - 9*Zeta[3] + Ca3*Ng*(57/16 + 9*Zeta[3])) + 
     gs^4*(-1/54*((2 + Ca2)*Cf3*Ng*(65 + 9*Pi^2)) + 
       Ca3*Cf3*(961/54 + (11*Pi^2)/6 - 26*Zeta[3]) + 
       Cf3^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     (g1^2*gw^2*yu^2*(YuR^2*(375 + 92*Pi^2 - 720*Zeta[3]) + 
        6*YH^2*(-109 + 2*Pi^2 - 12*Zeta[3]) - 
        3*YQL^2*(-255 + 4*Pi^2 + 168*Zeta[3])))/16 + 
     Cf3*g1^2*gs^2*yu^2*(YQL^2*(155/2 + (4*Pi^2)/3 - (2*Pi^4)/45 - 
         118*Zeta[3]) + YH^2*(35/2 + (16*Pi^2)/3 + (2*Pi^4)/45 + 
         16*Zeta[3]) - (2*YuR^2*(90 - 120*Pi^2 + 23*Pi^4 + 1305*Zeta[3]))/
        45) + Ca2*Cf2*g1^4*gw^2*YuR^2*
      ((2*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]))/135 + 
       (Ng*(YLL^2 + Ca3*YQL^2)*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/
        135) + gs^4*yu^2*(Cf3^2*(147/4 + (10*Pi^2)/3 - (8*Pi^4)/15 - 
         88*Zeta[3]) + Cf3*((Ng*(672 - Pi^2 - 144*Zeta[3]))/27 + 
         Ca3*(-7/4 + (47*Pi^2)/27 - (2*Pi^4)/9 + (184*Zeta[3])/3))) + 
     g1^2*yu^4*((-6*(-9 + Pi^2)*YH^2 + 3*YQL^2*(-35 + 2*Pi^2 + 24*Zeta[3]) + 
         YuR^2*(-3 - 14*Pi^2 + 60*Zeta[3]))/12 + 
       (Ca3*Ng*((-66 + 4*Pi^2)*YQL^2 + YuR^2*(51 - 20*Pi^2 - 24*Zeta[3]) + 
          YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/12) + 
     g1^4*yu^2*((-2*YH^2*(YuR^2*(4155 - 3020*Pi^2 + 552*Pi^4 - 
             4680*Zeta[3]) + 3*YQL^2*(2935 - 500*Pi^2 + 176*Pi^4 - 
             3240*Zeta[3])) + 3*YH^4*(-280*Pi^2 + 176*Pi^4 - 
           5*(437 + 864*Zeta[3])) + 6*(YQL^4*(7335 - 360*Pi^2 + 88*Pi^4 - 
             5400*Zeta[3]) - 8*YQL^2*YuR^2*(90 - 120*Pi^2 + 23*Pi^4 + 
             1305*Zeta[3])))/1080 + 
       Ng*((Ca3*(YH^4*(3105 + 46*Pi^2 - 432*Zeta[3]) + 2*YQL^2*YuR^2*
             (1797 + 49*Pi^2 - 360*Zeta[3]) + 4*YH^2*YQL^2*(1845 + 52*Pi^2 - 
              216*Zeta[3]) + 8*YH^3*YQL*(924 + 19*Pi^2 - 144*Zeta[3]) - 
            6*YQL^4*(151 + 17*Pi^2 - 24*Zeta[3])))/54 + 
         (YH^4*(615 - 8*Pi^2 - 144*Zeta[3]) + YH^2*(9*(197 + 8*Pi^2)*YLL^2 + 
             6*YLL*YQL*(11 + 12*Pi^2 + 72*Zeta[3]) - 2*YQL^2*
              (-81 + 28*Pi^2 + 72*Zeta[3])) - 
           2*YLL*(9*(-23 + 4*Pi^2)*YLL*YQL^2 + 12*YLL*YuR^2*(-3 + 4*Pi^2 + 18*
                Zeta[3]) + YQL*(YQL^2 - YuR^2)*(-81 + 28*Pi^2 + 72*
                Zeta[3])) + 2*YH^3*(-8*YQL*(-3 + 4*Pi^2 + 18*Zeta[3]) + 
             YLL*(-615 + 8*Pi^2 + 144*Zeta[3])))/108)) + 
     g1^2*yd^2*yu^2*((YuR^2*(-1427 + 4*Pi^2 - 720*Zeta[3]))/48 + 
       (-((1283 + 36*Pi^2)*YdR^2) + (2854 + 96*Pi^2)*YH^2 + 
         2*YQL^2*(1235 + 24*Pi^2 + 288*Zeta[3]))/48 + 
       Ng*((Ca3*YuR^2*(2141 - 84*Pi^2 + 720*Zeta[3]))/72 + 
         (Ca3*((2987 + 36*Pi^2)*YdR^2 - 2*((2042 + 48*Pi^2)*YH^2 + 
              YQL^2*(2609 + 24*Pi^2 + 432*Zeta[3]))))/72)) + 
     g1^6*((Ca2^2*YH^4*YuR^2*(-959 + 432*Pi^2 + 216*Zeta[3]))/2916 + 
       Ng^2*((Ca2^2*(YLL^2 + Ca3*YQL^2)^2*YuR^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729 + (2*Ca2*(YLL^2 + Ca3*YQL^2)*YuR^2*
           (YeR^2 + Ca3*(YdR^2 + YuR^2))*(-2417 + 270*Pi^2 + 216*Zeta[3]))/
          729 + (YuR^2*(YeR^2 + Ca3*(YdR^2 + YuR^2))^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729) + 
       (Ca2*YuR^2*(8*YH^4*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
          YH^2*YuR^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3]))))/540 + 
       Ng*((Ca2^2*YH^2*(YLL^2 + Ca3*YQL^2)*YuR^2*(-2750 + 351*Pi^2 + 
            216*Zeta[3]))/729 + (YuR^2*(2*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 
              5520*Zeta[3]) + YeR^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 
              45*(27 + 416*Zeta[3])) + Ca3*(5*YuR^4*(-2953 + 78*Pi^2 + 
                28*Pi^4 - 1536*Zeta[3]) + 2*YdR^4*(-6775 - 135*Pi^2 + 
                12*Pi^4 + 5520*Zeta[3]) + YdR^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 
                45*(27 + 416*Zeta[3])))))/270 + 
         (Ca2*YuR^2*(10*YeR^2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YLL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YLL^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            Ca3*(10*YdR^2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              27*YQL^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))))/
          7290) + (YuR^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/30) + 
     g1^4*gs^2*(Cf3*YuR^2*((Ca2*YH^2*(1380*Pi^2 + 116*Pi^4 - 
            45*(39 + 608*Zeta[3])))/540 + 
         (Ng*(5*Ca3*(YdR^2 + Ca2*YQL^2)*(-2953 + 78*Pi^2 + 28*Pi^4 - 
              1536*Zeta[3]) + (YeR^2 + Ca2*YLL^2)*(660*Pi^2 + 116*Pi^4 - 
              45*(27 + 416*Zeta[3]))))/270) + 
       Cf3*YuR^4*(87/2 + (24*Pi^4)/5 + (Ca3*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 
         720*Zeta[5])) + gs^6*(Cf3^3*(29/2 + (8*Pi^4)/5 + 
         Pi^2*(3 - (16*Zeta[3])/3) + 68*Zeta[3] - 240*Zeta[5]) + 
       Cf3*(-209/8 + (31*Pi^4)/270 - (524*Zeta[3])/3 + 
         (Pi^2*(89 + 12*Zeta[3]))/9 + (Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/
          729 + (Ca2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         Ca3*((Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/3645 + 
           (Ca2*Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/7290) + 
         60*Zeta[5] + Ca3^2*(431051/5832 + (109*Pi^4)/135 - 
           (1954*Zeta[3])/9 + Pi^2*(2357/486 + (32*Zeta[3])/9) + 
           76*Zeta[5])) + Cf3^2*((Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + (Ca2*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/108 + Ca3*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     g1^2*gs^4*((Cf3^2*YuR^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf3*((Ng*(2*YuR^2*(-7990 + 525*Pi^2 + 128*Pi^4 - 13200*Zeta[3]) + 
            2*YdR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            2*Ca2*YQL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            Ca2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))))/540 - 
         (Ca3*YuR^2*(988*Pi^4 - 60*Pi^2*(-205 + 24*Zeta[3]) - 
            45*(453 + 3376*Zeta[3] + 1440*Zeta[5])))/540));
 
\[Gamma]Coll["W"] = -(Ca3*Cf3*gs^2*gw^2*Ng) + 
     (-gw^2 + 22*Ca2*gw^2 - 2*gw^2*Ng - 2*Ca3*gw^2*Ng)/6 - 
     (gs^4*gw^2*(-62*Ca3*Ng + 62*Ca3^3*Ng + 9*Cf3*Ng - 22*Ca3*Cf3*Ng^2 - 
        11*Ca2*Ca3*Cf3*Ng^2))/36 + (Ca3*gw^2*Ng*yd^2)/2 + 
     (19*Ca3*Cf3*gs^2*gw^2*Ng*yd^2)/4 + 
     (gw^2*(7*Ca3*Ng + 5*Ca2*Ca3*Ng - 10*Ca3^2*Ng^2)*yd^4)/16 + 
     (gw^2*Ng*yl^2)/2 - (5*Ca3*gw^2*Ng^2*yd^2*yl^2)/4 + 
     (gw^2*(7*Ng + 5*Ca2*Ng - 10*Ng^2)*yl^4)/16 + 
     (g1^2*gw^2*Ng*yl^2*(17*YeR^2 + 32*YH^2 + 21*YLL^2))/8 + 
     Ca3*Cf3*g1^2*gs^2*gw^2*Ng*YQL^2 + 
     (Ca3*g1^2*gw^2*Ng*yd^2*(17*YdR^2 + 32*YH^2 + 21*YQL^2))/8 - 
     g1^2*gw^2*(2*YH^2 + Ng*YLL^2 + Ca3*Ng*YQL^2) + (Ca3*gw^2*Ng*yu^2)/2 + 
     (19*Ca3*Cf3*gs^2*gw^2*Ng*yu^2)/4 - (gw^2*(-3*Ca3*Ng + 10*Ca3^2*Ng^2)*
       yd^2*yu^2)/8 - (5*Ca3*gw^2*Ng^2*yl^2*yu^2)/4 - 
     (gw^2*(-17*Ca3*Ng + 10*Ca3^2*Ng^2)*yu^4)/16 + 
     (Ca3*g1^2*gw^2*Ng*yu^2*(32*YH^2 + 21*YQL^2 + 17*YuR^2))/8 + 
     g1^4*gw^2*(-1/36*((207 + 41*Ca2)*YH^4) + 
       (11*Ng^2*(YLL^2 + Ca3*YQL^2)*(YeR^2 + Ca2*YLL^2 + 
          Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2)))/18 + 
       (Ng*(86*YeR^2*YH^2 + 109*Ca2*YH^2*YLL^2 + 18*YLL^4 + 
          Ca3*(86*YdR^2*YH^2 + 109*Ca2*YH^2*YQL^2 + 18*YQL^4 + 
            86*YH^2*YuR^2)))/36) + ((-2 + Ca2 - 4*Cf2)*gw^4*\[Lambda])/4 - 
     g1^2*gw^2*YH^2*\[Lambda] - (5*(1 + Ca2)*gw^2*\[Lambda]^2)/4 + 
     gw^4*(Ng*(-Cf2 + (Ca2*(-128 + 3*Pi^2))/54 + 
         Ca3*(-Cf2 + (Ca2*(-128 + 3*Pi^2))/54)) + 
       (-216*Cf2 + Ca2*(-176 + 3*Pi^2) + Ca2^2*(2768 - 66*Pi^2 - 
           216*Zeta[3]))/108) + (Ca3*gw^4*Ng*yd^2*
       (477*Cf2 + Ca2*(695 - 6*Pi^2 - 96*Zeta[3])))/72 + 
     (gw^4*Ng*yl^2*(477*Cf2 + Ca2*(695 - 6*Pi^2 - 96*Zeta[3])))/72 - 
     (Ca3*gw^4*Ng*yu^2*(-6991 + 48*Pi^2 + 768*Zeta[3]))/288 + 
     Ca3*Cf3*gs^2*gw^4*Ng*(Cf2 + (Ca2*(-10175 + 90*Pi^2 + 24*Pi^4 + 
          4560*Zeta[3]))/540) + g1^2*gw^4*
      ((Ng*(YLL^2 + Ca3*YQL^2)*(540*Cf2 + Ca2*(-10175 + 90*Pi^2 + 24*Pi^4 + 
            4560*Zeta[3])))/540 + 
       (YH^2*(-6210*Cf2 + Ca2*(180*Pi^2 + 12*Pi^4 + 35*(-479 + 96*Zeta[3]))))/
        540) + gw^6*(11011/432 + Cf2^2*(-23/4 + ((1 + Ca3)*Ng)/2) + 
       Cf2*(-41/72 + (109*(1 + Ca3)*Ng)/72 + (11*(1 + Ca3)^2*Ng^2)/36) - 
       Pi^2/6 - Pi^4/90 - (28*Zeta[3])/9 - 
       ((1 + Ca3)*Ng*(-5950 + 45*Pi^2 + 12*Pi^4 + 2280*Zeta[3]))/540 + 
       Ca2*(Cf2*(23/4 + ((-1 - Ca3)*Ng)/2) - 
         ((1 + Ca3)^2*Ng^2*(-269 + 180*Pi^2 - 3024*Zeta[3]))/5832 - 
         ((1 + Ca3)*Ng*(563 + 117*Pi^2 - 1512*Zeta[3]))/2916 + 
         (307 - 36*Pi^2 + 378*Zeta[3])/2916) + 
       Ca2^2*((-422339 + 16188*Pi^2 - 756*Pi^4 - 16416*Zeta[3])/11664 - 
         ((1 + Ca3)*Ng*(62845 - 3837*Pi^2 + 378*Pi^4 + 6912*Zeta[3]))/2916) + 
       Ca2^3*(97186/729 + (319*Pi^4)/270 - (122*Zeta[3])/3 + 
         Pi^2*(-6109/486 + (20*Zeta[3])/9) + 16*Zeta[5]));
 
\[Gamma]Coll["B", 1] = -1/3*(g1^2*(Ca2*YH^2 + 2*Ng*(YeR^2 + Ca2*YLL^2) + 
       2*Ca3*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2)));
 
\[Gamma]Coll["B", 2] = Ca2*g1^2*Ng*yl^2*(YeR^2 + YLL^2) + 
     Ca2*Ca3*g1^2*Ng*yd^2*(YdR^2 + YQL^2) + 
     g1^2*gw^2*(-4*Ca2*Cf2*YH^2 - 2*Ca2*Cf2*Ng*(YLL^2 + Ca3*YQL^2)) + 
     2*Ca3*g1^2*Ng*yu^2*(YQL^2 + YuR^2) - 2*Ca3*Cf3*g1^2*gs^2*Ng*
      (YdR^2 + Ca2*YQL^2 + YuR^2) + 
     g1^4*(-4*Ca2*YH^4 - 2*Ng*(YeR^4 + Ca2*YLL^4 + 
         Ca3*(YdR^4 + Ca2*YQL^4 + YuR^4)));
 
\[Gamma]Coll["B", 3] = (Ca2*Cf2*g1^2*gw^2*Ng*yl^2*(29*YeR^2 + 20*YH^2 + 
        33*YLL^2))/4 + g1^2*yl^4*(Ca2^2*Ng*(-1/8*YeR^2 + YH^2 - 
         (11*YLL^2)/8) + Ca2*(Ng^2*((-7*YeR^2)/4 + YH^2/2 - (7*YLL^2)/4) + 
         Ng*((-11*YeR^2)/8 + YH^2 - YLL^2/8))) + 2*Ca2*Ca3*Cf2*Cf3*g1^2*gs^2*
      gw^2*Ng*YQL^2 + (Ca2*Ca3*Cf3*g1^2*gs^2*Ng*yd^2*(3*YdR^2 + 16*YH^2 + 
        3*YQL^2))/2 + (Ca2*Ca3*Cf2*g1^2*gw^2*Ng*yd^2*(29*YdR^2 + 20*YH^2 + 
        33*YQL^2))/4 - (Ca2*Ca3*g1^4*Ng*yd^2*(-54*YdR^2*YH^2 + YH^4 - 
        12*YdR^2*YQL^2 - 54*YH^2*YQL^2))/4 + g1^2*Ng^2*yd^2*yl^2*
      (Ca2*Ca3*YH^2 - (7*Ca2*Ca3*(YdR^2 + YeR^2 + YLL^2 + YQL^2))/4) + 
     Ca2*Cf2*g1^4*gw^2*(-23*YH^4 + 2*Ng*(YLL^4 + Ca3*YQL^4)) + 
     g1^2*yd^4*(Ca2*Ca3^2*Ng^2*((-7*YdR^2)/4 + YH^2/2 - (7*YQL^2)/4) + 
       Ca3*(Ca2^2*Ng*(-1/8*YdR^2 + YH^2 - (11*YQL^2)/8) + 
         Ca2*Ng*((-11*YdR^2)/8 + YH^2 - YQL^2/8))) + 
     (3*Ca3*g1^2*gw^2*Ng*yu^2*(20*YH^2 + 33*YQL^2 + 29*YuR^2))/8 + 
     2*Ca3*Cf3*g1^4*gs^2*Ng*(YdR^4 + Ca2*YQL^4 + YuR^4) + 
     Ca3*Cf3*g1^2*gs^2*Ng*yu^2*(16*YH^2 + 3*(YQL^2 + YuR^2)) + 
     Ca3*g1^4*Ng*yu^2*(-1/2*YH^4 + 6*YQL^2*YuR^2 + 27*YH^2*(YQL^2 + YuR^2)) + 
     g1^2*Ng^2*yl^2*yu^2*(2*Ca3*YH^2 - 
       (7*Ca3*(YeR^2 + YLL^2 + YQL^2 + YuR^2))/2) + 
     g1^2*yu^4*(Ng*(6*Ca3*YH^2 - (23*Ca3*YQL^2)/4 - (13*Ca3*YuR^2)/4) + 
       Ng^2*(Ca3^2*YH^2 - (7*Ca3^2*YQL^2)/2 - (7*Ca3^2*YuR^2)/2)) + 
     g1^2*yd^2*yu^2*((Ca3*Ng*((4001 + 135*Pi^2)*YdR^2 - 10*(703 + 27*Pi^2)*
           YH^2 - 6706*YQL^2 - 270*Pi^2*YQL^2 + 4001*YuR^2 + 135*Pi^2*YuR^2))/
        216 - (Ca3^2*Ng^2*((4103 + 135*Pi^2)*YdR^2 - 2*(3833 + 135*Pi^2)*
           YH^2 - 6694*YQL^2 - 270*Pi^2*YQL^2 + 4103*YuR^2 + 135*Pi^2*YuR^2))/
        108) + g1^2*gw^4*(Ng*((Ca2*(9 + 115*Ca3^2 - 124*Ca3^4)*YQL^2)/
          (36*Ca3) - ((-9 - 115*Ca3^2 + 124*Ca3^4)*(YdR^2 + YuR^2))/
          (36*Ca3)) + Ng^2*((11*Ca2^2*Ca3*Cf3*YQL^2)/18 + 
         (11*Ca3*Cf3*(YdR^2 + YuR^2))/9 + (11*Ca2*Ca3*Cf3*(YdR^2 + 2*YQL^2 + 
            YuR^2))/18)) + g1^2*gs^4*
      ((11*(2 + Ca2)*Ca3*Cf3*Ng^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/18 + 
       Ng*((Cf3*(-YdR^2 - Ca2*YQL^2 - YuR^2))/2 - 
         (62*Ca3^2*Cf3*(YdR^2 + Ca2*YQL^2 + YuR^2))/9)) + 
     g1^6*((-23*Ca2*YH^6)/2 - (41*Ca2^2*YH^6)/18 + 
       Ng^2*((11*YeR^6)/9 + Ca2^2*((11*YLL^6)/9 + (11*Ca3^2*YQL^6)/9 + 
           (11*Ca3*YLL^2*YQL^2*(YLL^2 + YQL^2))/9) + 
         (11*Ca3^2*(YdR^2 + YuR^2)*(YdR^4 + YuR^4))/9 + 
         (11*Ca3*YeR^2*(YdR^4 + YdR^2*YeR^2 + YeR^2*YuR^2 + YuR^4))/9 + 
         Ca2*((11*YeR^2*YLL^2*(YeR^2 + YLL^2))/9 + 
           (11*Ca3^2*YQL^2*(YdR^4 + YdR^2*YQL^2 + YQL^2*YuR^2 + YuR^4))/9 + 
           (11*Ca3*(YeR^2*YQL^2*(YeR^2 + YQL^2) + YLL^2*(YdR^4 + 
                YdR^2*YLL^2 + YLL^2*YuR^2 + YuR^4)))/9)) + 
       Ng*(YeR^6 + Ca2^2*((YH^2*YLL^2*(86*YH^2 + 23*YLL^2))/18 + 
           (Ca3*(86*YH^4*YQL^2 + 23*YH^2*YQL^4))/18) + Ca3*(YdR^6 + YuR^6) + 
         Ca2*((23*YeR^4*YH^2)/18 + (43*YeR^2*YH^4)/9 + YLL^6 + 
           Ca3*(YQL^6 + (YH^2*(23*YdR^4 + 86*YdR^2*YH^2 + 86*YH^2*YuR^2 + 
                23*YuR^4))/18)))) - 2*Ca2*Cf2*g1^2*gw^2*YH^2*\[Lambda] - 
     2*Ca2*(1 + Ca2)*g1^4*YH^4*\[Lambda] - 
     (5*Ca2*(1 + Ca2)*g1^2*YH^2*\[Lambda]^2)/2 + g1^2*yd^2*\[Lambda]*
      Hold[0] + g1^2*yl^2*\[Lambda]*Hold[0] + g1^2*yu^2*\[Lambda]*Hold[0] + 
     g1^4*Ng*yl^2*((Ca2*YeR^4*(-13835 + 270*Pi^2 + 8208*Zeta[3]))/864 - 
       (Ca2*YeR^2*(YH^2*(-19667 + 270*Pi^2 + 8208*Zeta[3]) + 
          YLL^2*(-15131 + 270*Pi^2 + 8208*Zeta[3])))/432 + 
       (Ca2*(-2*YH^2*YLL^2*(-19667 + 270*Pi^2 + 8208*Zeta[3]) + 
          YH^4*(-14051 + 270*Pi^2 + 8208*Zeta[3]) + 
          YLL^4*(-13835 + 270*Pi^2 + 8208*Zeta[3])))/864);
 
\[Gamma]Coll["dR", 1] = 3*Cf3*gs^2 - (Ca2*yd^2)/2 + 3*g1^2*YdR^2;
 
\[Gamma]Coll["dR", 2] = (-17*(-1 + Ca2^2)*gw^2*yd^2)/8 + 
     (Ca2*Cf3*gs^2*(6 + Pi^2)*yd^2)/3 + ((Ca2 + 6*Ca2*Ca3*Ng)*yd^4)/8 + 
     (3*Ca2*Ng*yd^2*yl^2)/4 + (Ca2*g1^2*yd^2*((9 + 4*Pi^2)*YdR^2 - 66*YH^2 + 
        15*YQL^2))/12 + ((1 + 6*Ca3*Ng)*yd^2*yu^2)/4 + 
     g1^4*(Ng*(-1/27*((65 + 9*Pi^2)*YdR^2*(YeR^2 + Ca2*YLL^2)) - 
         (Ca3*(65 + 9*Pi^2)*YdR^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YdR^2*(Ca2*(167 + 9*Pi^2)*YH^2 + 27*YdR^2*(-3 + 4*Pi^2 - 
            48*Zeta[3])))/54) + Cf3*g1^2*gs^2*YdR^2*
      (3 - 4*Pi^2 + 48*Zeta[3]) + 
     gs^4*(-1/54*((2 + Ca2)*Cf3*Ng*(65 + 9*Pi^2)) + 
       Ca3*Cf3*(961/54 + (11*Pi^2)/6 - 26*Zeta[3]) + 
       Cf3^2*(3/2 - 2*Pi^2 + 24*Zeta[3]));
 
\[Gamma]Coll["dR", 3] = ((-5*Ca2*Ng + 12*Ca2*Ca3*Ng^2)*yd^4*yl^2)/16 + 
     (-(Ca2*(1 + Ca2)*Ng) + (3*Ca2*Ng^2)/8)*yd^2*yl^4 + 
     ((-1 - 8*Ca3*Ng + 6*Ca3^2*Ng^2)*yd^4*yu^2)/4 + 
     ((-11*Ng + 12*Ca3*Ng^2)*yd^2*yl^2*yu^2)/8 + 
     ((7 - 118*Ca3*Ng + 12*Ca3^2*Ng^2)*yd^2*yu^4)/16 - 
     Ca2*(1 + Ca2)*yd^4*\[Lambda] + (11*Ca2*(1 + Ca2)*yd^2*\[Lambda]^2)/16 + 
     (Ca2*g1^4*Ng*YdR^2*yl^2*(YH^2*(218 - 24*Zeta[3]) + 
        YeR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + YLL^2*(197 + 9*Pi^2 - 
          24*Zeta[3])))/18 + (Ca3*g1^4*Ng*YdR^2*yu^2*
       (YH^2*(218 - 24*Zeta[3]) + (YQL^2 + YuR^2)*(197 + 9*Pi^2 - 
          24*Zeta[3])))/9 + (Ca2*Cf2*Cf3*gs^2*gw^2*yd^2*
       (285 + 20*Pi^2 - 306*Zeta[3]))/6 - 
     (Ca2*Cf3*gs^2*Ng*yd^2*yl^2*(207 + 16*Pi^2 - 120*Zeta[3]))/24 + 
     (Cf3*gs^4*Ng*yu^2*(197 + 9*Pi^2 - 24*Zeta[3]))/9 + 
     Cf3*gs^2*yd^2*yu^2*(-5 + Pi^2/3 + Ca3*Ng*(-5/4 - (4*Pi^2)/3 - 
         2*Zeta[3]) - 3*Zeta[3]) + Ca2*Cf2*gw^2*Ng*yd^2*yl^2*
      (19/8 + 6*Zeta[3]) + (Ca2*Cf2*Cf3*gs^4*gw^2*Ng*(-6775 - 135*Pi^2 + 
        12*Pi^4 + 5520*Zeta[3]))/270 - 
     (yd^6*(-37*Ca2 + 2*Ca2^2 + 42*Ca2*Ca3*Ng + 32*Ca2^2*Ca3*Ng - 
        12*Ca2*Ca3^2*Ng^2 + 48*Ca2*Zeta[3]))/32 - 
     (gw^4*yd^2*(37*Cf2 - 55*Ca2*Cf2 + 748*Ca2^2*Cf2 - 54*Ca2*Cf2*Ng - 
        54*Ca2*Ca3*Cf2*Ng - 192*Cf2*Zeta[3]))/32 + 
     Ca2*Cf2*gw^2*yd^4*(-1/8 + 3*Zeta[3] + Ca3*Ng*(19/8 + 6*Zeta[3])) + 
     gw^2*yd^2*yu^2*(9 - 9*Zeta[3] + Ca3*Ng*(57/16 + 9*Zeta[3])) + 
     Cf3*gs^2*yd^4*(Ca2*Ca3*Ng*(-5/8 - (2*Pi^2)/3 - Zeta[3]) + 
       (Ca2*(-33 - Pi^2 + 15*Zeta[3]))/6 + (Ca2^2*(6 - Pi^2 + 18*Zeta[3]))/
        12) + (Ca2*Cf2*g1^2*gw^2*yd^2*(YdR^2*(375 + 92*Pi^2 - 720*Zeta[3]) + 
        6*YH^2*(-109 + 2*Pi^2 - 12*Zeta[3]) - 
        3*YQL^2*(-255 + 4*Pi^2 + 168*Zeta[3])))/24 + 
     Ca2*Cf2*g1^4*gw^2*YdR^2*((2*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 
          1650*Zeta[3]))/135 + (Ng*(YLL^2 + Ca3*YQL^2)*(-6775 - 135*Pi^2 + 
          12*Pi^4 + 5520*Zeta[3]))/135) + 
     (Ca2*g1^2*Ng*yd^2*yl^2*(576*YeR^2 + 6250*YH^2 + 576*YLL^2 + 
        17596*YQL^2 + 3*Pi^2*(-506*YH^2 + 506*YQL^2 + YuR^2) - 
        144*(3*YeR^2 - 55*YH^2 + 3*YLL^2 + 58*YQL^2)*Zeta[3] + 
        YdR^2*(-18838 - 1617*Pi^2 + 9072*Zeta[3])))/144 - 
     (Ca2*Cf3*g1^2*gs^2*yd^2*(4*YdR^2*(90 - 120*Pi^2 + 23*Pi^4 + 
          1305*Zeta[3]) - YH^2*(1575 + 480*Pi^2 + 4*Pi^4 + 1440*Zeta[3]) + 
        YQL^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3])))/180 + 
     gs^4*yd^2*(Ca2*Cf3^2*(147/8 + (5*Pi^2)/3 - (4*Pi^4)/15 - 44*Zeta[3]) + 
       Cf3*(Ng*(Ca2*(421/36 + (13*Pi^2)/54 - 2*Zeta[3]) + 
           Ca2^2*(3/8 - (7*Pi^2)/54 - Zeta[3]/3)) + 
         Ca2*Ca3*(-7/8 + (47*Pi^2)/54 - Pi^4/9 + (92*Zeta[3])/3))) + 
     g1^2*yd^4*((Ca2^2*(-((6 + Pi^2)*YH^2) + (-6 + Pi^2)*YQL^2 - 
          2*YdR^2*(-6 + Pi^2 - 9*Zeta[3])))/12 + 
       Ca2*((-2*(-39 + Pi^2)*YH^2 - 3*YdR^2*(17 + 2*Pi^2 + 4*Zeta[3]) + 
           YQL^2*(-81 + 2*Pi^2 + 72*Zeta[3]))/24 + 
         (Ca3*Ng*(2*(-33 + 2*Pi^2)*YQL^2 + YdR^2*(51 - 20*Pi^2 - 
              24*Zeta[3]) + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/24)) + 
     g1^2*yd^2*yu^2*((2*(3030 + 23*Pi^2)*YQL^2 + 
         YH^2*(6444 + 94*Pi^2 - 576*Zeta[3]) + YdR^2*(-3222 + 5*Pi^2 - 
           432*Zeta[3]))/48 + YuR^2*(-513/8 - (35*Pi^2)/48 + 6*Zeta[3]) + 
       Ng*(-1/108*(Ca3*YuR^2*(7807 + 45*Pi^2 - 2592*Zeta[3])) + 
         (Ca3*(YH^2*(18449 + 54*Pi^2 - 5184*Zeta[3]) + 
            2*YQL^2*(8374 + 63*Pi^2 - 3240*Zeta[3]) + 
            YdR^2*(-9076 - 225*Pi^2 + 3672*Zeta[3])))/108)) + 
     g1^6*((Ca2^2*YdR^2*YH^4*(-959 + 432*Pi^2 + 216*Zeta[3]))/2916 + 
       Ng^2*((Ca2^2*YdR^2*(YLL^2 + Ca3*YQL^2)^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729 + (2*Ca2*YdR^2*(YLL^2 + Ca3*YQL^2)*
           (YeR^2 + Ca3*(YdR^2 + YuR^2))*(-2417 + 270*Pi^2 + 216*Zeta[3]))/
          729 + (YdR^2*(YeR^2 + Ca3*(YdR^2 + YuR^2))^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729) + (Ca2*YdR^2*YH^2*
         (8*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
          YdR^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3]))))/540 + 
       Ng*((Ca2^2*YdR^2*YH^2*(YLL^2 + Ca3*YQL^2)*(-2750 + 351*Pi^2 + 
            216*Zeta[3]))/729 + (YdR^2*(2*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 
              5520*Zeta[3]) + YdR^2*YeR^2*(660*Pi^2 + 116*Pi^4 - 
              45*(27 + 416*Zeta[3])) + Ca3*(5*YdR^4*(-2953 + 78*Pi^2 + 
                28*Pi^4 - 1536*Zeta[3]) + 2*YuR^4*(-6775 - 135*Pi^2 + 
                12*Pi^4 + 5520*Zeta[3]) + YdR^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 
                45*(27 + 416*Zeta[3])))))/270 + 
         (Ca2*YdR^2*(10*YeR^2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YLL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YdR^2*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            Ca3*(10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              YdR^2*(10*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
                27*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))))))/
          7290) + (YdR^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/30) + 
     g1^4*gs^2*(Cf3*YdR^2*((Ca2*YH^2*(1380*Pi^2 + 116*Pi^4 - 
            45*(39 + 608*Zeta[3])))/540 + 
         (Ng*(5*Ca2*Ca3*YQL^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            5*Ca3*YuR^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            (YeR^2 + Ca2*YLL^2)*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                416*Zeta[3]))))/270) + Cf3*YdR^4*(87/2 + (24*Pi^4)/5 + 
         (Ca3*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/54 + 
         Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 720*Zeta[5])) + 
     gs^6*(Cf3^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 
         68*Zeta[3] - 240*Zeta[5]) + Cf3*(-209/8 + (31*Pi^4)/270 - 
         (524*Zeta[3])/3 + (Pi^2*(89 + 12*Zeta[3]))/9 + 
         (Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         Ca3*((Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/3645 + 
           (Ca2*Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/7290) + 
         60*Zeta[5] + Ca3^2*(431051/5832 + (109*Pi^4)/135 - 
           (1954*Zeta[3])/9 + Pi^2*(2357/486 + (32*Zeta[3])/9) + 
           76*Zeta[5])) + Cf3^2*((Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + (Ca2*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/108 + Ca3*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     g1^4*yd^2*((Ca2^2*YH^2*(3*(443 + 8*Pi^2)*YH^2 + 12*(13 - 2*Pi^2)*YQL^2 - 
          2*YdR^2*(-57 + 40*Pi^2 + 72*Zeta[3])))/432 + 
       Ng*((Ca2^2*(42*(57 + Pi^2)*YH^2*YLL^2 + 3*(Ca3*(197 + 8*Pi^2)*YH^2 + 
              (647 - 2*Pi^2)*YLL^2)*YQL^2 + 6*Ca3*(23 - 4*Pi^2)*YQL^4 - 
            YdR^2*(8*Ca3*YQL^2*(-3 + 4*Pi^2 + 18*Zeta[3]) + YLL^2*(1779 + 
                50*Pi^2 + 144*Zeta[3]))))/216 + 
         (Ca2*(YeR^2*(3*(197 + 8*Pi^2)*YH^2 + 6*(23 - 4*Pi^2)*YQL^2 - 
              8*YdR^2*(-3 + 4*Pi^2 + 18*Zeta[3])) + 
            Ca3*(324*(3*YH^2 - 5*YQL^2)*(YH^2 + YQL^2) + 
              3*((35 + 8*Pi^2)*YH^2 + 4*(79 - 2*Pi^2)*YQL^2)*YuR^2 + 
              YdR^4*(3198 + 76*Pi^2 - 432*Zeta[3]) + YdR^2*(3*YH^2*
                 (367 + 8*Pi^2 - 96*Zeta[3]) + 12*YQL^2*(141 + 7*Pi^2 - 
                  24*Zeta[3]) - 2*YuR^2*(-417 + 16*Pi^2 + 72*Zeta[3])))))/
          216) + (Ca2*(2*YdR^2*(YH^2*(136*Pi^4 - 720*Pi^2*(1 + 4*Zeta[3]) + 
              5*(-12637 + 56376*Zeta[3] - 34560*Zeta[5])) + 
            2*YQL^2*(68*Pi^4 - 90*Pi^2*(5 + 16*Zeta[3]) + 5*(-6233 + 
                26964*Zeta[3] - 17280*Zeta[5]))) + 2*YH^2*YQL^2*
           (24*Pi^2*(-55 + 6*Pi^2 - 120*Zeta[3]) + 
            5*(-12961 + 56664*Zeta[3] - 34560*Zeta[5])) + 
          10*YdR^4*(6161 - 32*Pi^4 - 28008*Zeta[3] + 
            6*Pi^2*(31 + 48*Zeta[3]) + 17280*Zeta[5]) + 
          4*YQL^4*(19070 + 285*Pi^2 - 36*Pi^4 + 720*(-101 + Pi^2)*Zeta[3] + 
            43200*Zeta[5]) + YH^4*(54995 + 1500*Pi^2 - 144*Pi^4 + 
            720*(-395 + 4*Pi^2)*Zeta[3] + 172800*Zeta[5])))/720) + 
     g1^2*gs^4*((Cf3^2*YdR^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf3*((Ng*(2*(Ca2*YQL^2 + YuR^2)*(-6775 - 135*Pi^2 + 12*Pi^4 + 
              5520*Zeta[3]) + YdR^2*(2*(-7990 + 525*Pi^2 + 128*Pi^4 - 
                13200*Zeta[3]) + Ca2*(660*Pi^2 + 116*Pi^4 - 
                45*(27 + 416*Zeta[3])))))/540 - 
         (Ca3*YdR^2*(988*Pi^4 - 60*Pi^2*(-205 + 24*Zeta[3]) - 
            45*(453 + 3376*Zeta[3] + 1440*Zeta[5])))/540));
 
\[Gamma]Coll["eR", 1] = 3*g1^2*YeR^2 - (Ca2*yl^2)/2;
 
\[Gamma]Coll["eR", 2] = (-17*Ca2*Cf2*gw^2*yl^2)/4 + 
     (3*Ca2*Ca3*Ng*yd^2*yl^2)/4 + ((Ca2 + 6*Ca2*Ng)*yl^4)/8 + 
     (Ca2*g1^2*yl^2*(9*YeR^2 + 4*Pi^2*YeR^2 - 66*YH^2 + 15*YLL^2))/12 + 
     (3*Ca3*Ng*yl^2*yu^2)/2 + g1^4*(-1/54*(Ca2*(167 + 9*Pi^2)*YeR^2*YH^2) + 
       Ng*(((-65 - 9*Pi^2)*YeR^4)/27 - (Ca2*(65 + 9*Pi^2)*YeR^2*
           (YLL^2 + Ca3*YQL^2))/27 - (Ca3*(65 + 9*Pi^2)*YeR^2*
           (YdR^2 + YuR^2))/27) + YeR^4*(3/2 - 2*Pi^2 + 24*Zeta[3]));
 
\[Gamma]Coll["eR", 3] = (-(Ca2*(1 + Ca2)*Ca3*Ng) + (3*Ca2*Ca3^2*Ng^2)/8)*yd^4*
      yl^2 + ((-5*Ca2*Ca3*Ng + 12*Ca2*Ca3*Ng^2)*yd^2*yl^4)/16 + 
     (3*Ca3^2*Ng^2*yd^2*yl^2*yu^2)/2 + ((-5*Ca3*Ng + 12*Ca3*Ng^2)*yl^4*yu^2)/
      8 + (-6*Ca3*Ng + (3*Ca3^2*Ng^2)/4)*yl^2*yu^4 - 
     Ca2*(1 + Ca2)*yl^4*\[Lambda] + (11*Ca2*(1 + Ca2)*yl^2*\[Lambda]^2)/16 + 
     (Ca3*g1^4*Ng*YeR^2*yu^2*(YH*(YQL - YuR)*(2124 + 153*Pi^2 - 
          136*Zeta[3]) + YQL^2*(758 + 81*Pi^2 - 92*Zeta[3]) + 
        YuR^2*(758 + 81*Pi^2 - 92*Zeta[3]) + YH^2*(1781 + 81*Pi^2 - 
          92*Zeta[3]) - 2*YQL*YuR*(561 + 72*Pi^2 - 68*Zeta[3])))/9 + 
     Ca3*g1^4*Ng*YeR^2*yu^2*(((YQL^2 + YuR^2)*(197 + 9*Pi^2 - 24*Zeta[3]))/
        9 + YH^2*(218/9 - (8*Zeta[3])/3)) - 2*Ca2*Ca3*Cf3*gs^2*Ng*yd^2*yl^2*
      (-4 + 3*Zeta[3]) + Ca2*Ca3*Cf2*gw^2*Ng*yd^2*yl^2*(19/8 + 6*Zeta[3]) + 
     Ca3*gw^2*Ng*yl^2*yu^2*(57/16 + 9*Zeta[3]) + 
     (Ca3*Cf3*g1^4*gs^2*Ng*YeR^2*(YdR^2 + Ca2*YQL^2 + YuR^2)*
       (-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/135 - 
     (yl^6*(-37*Ca2 + 2*Ca2^2 + 42*Ca2*Ng + 32*Ca2^2*Ng - 12*Ca2*Ng^2 + 
        48*Ca2*Zeta[3]))/32 - (gw^4*yl^2*(37*Cf2 - 55*Ca2*Cf2 + 
        748*Ca2^2*Cf2 - 54*Ca2*Cf2*Ng - 54*Ca2*Ca3*Cf2*Ng - 192*Cf2*Zeta[3]))/
      32 + (Ca2*Cf2*gw^2*yl^4*(-1 + 19*Ng + 24*Zeta[3] + 48*Ng*Zeta[3]))/8 + 
     Ca2*Ca3*g1^2*Ng*yd^2*yl^2*(YeR^2*(-15/8 - (5*Pi^2)/6 + 2*Zeta[3]) - 
       (YdR^2 + YQL^2)*(-4 + 3*Zeta[3]) + YLL^2*(-27/4 + Pi^2/6 + 
         3*Zeta[3]) + YH^2*(41/8 - Pi^2/6 + 6*Zeta[3])) + 
     Ca2*g1^4*Ng*yd^2*YeR^2*((Ca3*(YdR^2 + YQL^2)*(197 + 9*Pi^2 - 
          24*Zeta[3]))/18 - (Ca3*YH^2*(-109 + 12*Zeta[3]))/9) + 
     (Ca3*g1^2*Ng*yl^2*yu^2*(2*(-81 + 2*Pi^2)*YLL^2 + 96*(YQL^2 + YuR^2) + 
        72*(YLL^2 - YQL^2 - YuR^2)*Zeta[3] + YeR^2*(-45 - 20*Pi^2 + 
          48*Zeta[3]) + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/12 + 
     (Ca2*Cf2*g1^2*gw^2*yl^2*(YeR^2*(375 + 92*Pi^2 - 720*Zeta[3]) + 
        6*YH^2*(-109 + 2*Pi^2 - 12*Zeta[3]) - 
        3*YLL^2*(-255 + 4*Pi^2 + 168*Zeta[3])))/24 + 
     Ca2*Cf2*g1^4*gw^2*YeR^2*((2*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 
          1650*Zeta[3]))/135 + (Ng*(YLL^2 + Ca3*YQL^2)*(-6775 - 135*Pi^2 + 
          12*Pi^4 + 5520*Zeta[3]))/135) + 
     g1^2*yl^4*(Ca2^2*(((-6 - Pi^2)*YH^2)/12 + 
         ((-6 + Pi^2)*(-2*YeR^2 + YLL^2) + 18*YeR^2*Zeta[3])/12) + 
       Ca2*(((39 - Pi^2)*YH^2)/12 + 
         Ng*((2*(-33 + 2*Pi^2)*YLL^2 + YeR^2*(51 - 20*Pi^2 - 24*Zeta[3]))/
            24 + YH^2*(41/8 - Pi^2/6 + 6*Zeta[3])) + 
         (-3*YeR^2*(17 + 2*Pi^2 + 4*Zeta[3]) + YLL^2*(-81 + 2*Pi^2 + 
             72*Zeta[3]))/24)) + 
     g1^6*((Ng^2*YeR^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
       (Ng*YeR^2*(135*YeR^4*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
          2*Ca2*YLL^2*(5*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            27*YLL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3])) + 
          Ca2*YeR^2*(10*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            27*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
          Ca3*(10*Ca2^2*YH^2*YQL^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YdR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YuR^2*(2*YuR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              YeR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            YdR^2*(10*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              27*YeR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            Ca2*(10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              27*YeR^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                  416*Zeta[3]))))))/7290 + 
       (27*Ca2*YeR^4*YH^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])) + 
         Ca2*YeR^2*YH^4*(5*Ca2*(-959 + 432*Pi^2 + 216*Zeta[3]) + 
           216*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3])) + 
         486*YeR^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
           15*(29 + 136*Zeta[3] - 480*Zeta[5])))/14580) + 
     g1^4*yl^2*((Ca2^2*YH^2*(3*(443 + 8*Pi^2)*YH^2 + 12*(13 - 2*Pi^2)*YLL^2 - 
          2*YeR^2*(-57 + 40*Pi^2 + 72*Zeta[3])))/432 + 
       Ng*(-1/216*(Ca2^2*(YLL^2 + Ca3*YQL^2)*(-3*(197 + 8*Pi^2)*YH^2 + 
            6*(-23 + 4*Pi^2)*YLL^2 + 8*YeR^2*(-3 + 4*Pi^2 + 18*Zeta[3]))) + 
         (Ca2*(YeR^2*(4*YeR^2*(597 + 19*Pi^2 - 108*Zeta[3]) + 
              3*YH^2*(1069 + 8*Pi^2 - 96*Zeta[3]) + 6*YLL^2*(417 + 14*Pi^2 - 
                48*Zeta[3])) + Ca3*(972*YH^4 - 12*YLL^2*(135*YQL^2 + 
                (-79 + 2*Pi^2)*YuR^2) + 3*YH^2*(-540*YLL^2 + 324*YQL^2 + 
                (35 + 8*Pi^2)*YuR^2) - 8*YeR^2*YuR^2*(-3 + 4*Pi^2 + 
                18*Zeta[3]) + YdR^2*(3*(35 + 8*Pi^2)*YH^2 + 12*(79 - 2*Pi^2)*
                 YLL^2 - 8*YeR^2*(-3 + 4*Pi^2 + 18*Zeta[3])))))/216) + 
       (Ca2*(2*YeR^2*(YH^2*(136*Pi^4 - 720*Pi^2*(1 + 4*Zeta[3]) + 
              5*(-12637 + 56376*Zeta[3] - 34560*Zeta[5])) + 
            2*YLL^2*(68*Pi^4 - 90*Pi^2*(5 + 16*Zeta[3]) + 5*(-6233 + 
                26964*Zeta[3] - 17280*Zeta[5]))) + 2*YH^2*YLL^2*
           (144*Pi^4 - 120*Pi^2*(11 + 24*Zeta[3]) + 
            5*(-12961 + 56664*Zeta[3] - 34560*Zeta[5])) - 
          10*YeR^4*(-6161 + 32*Pi^4 + 28008*Zeta[3] - 
            6*Pi^2*(31 + 48*Zeta[3]) - 17280*Zeta[5]) + 
          4*YLL^4*(19070 - 36*Pi^4 - 72720*Zeta[3] + 
            15*Pi^2*(19 + 48*Zeta[3]) + 43200*Zeta[5]) + 
          YH^4*(54995 - 144*Pi^4 - 284400*Zeta[3] + 
            60*Pi^2*(25 + 48*Zeta[3]) + 172800*Zeta[5])))/720);
 
\[Gamma]Coll["G", 1] = (11*Ca3*gs^2)/3 - (2*gs^2*Ng)/3 - (Ca2*gs^2*Ng)/3;
 
\[Gamma]Coll["G", 2] = (692*Ca3^2*gs^4)/27 - (128*Ca3*gs^4*Ng)/27 - 
     (64*Ca2*Ca3*gs^4*Ng)/27 - 2*Cf3*gs^4*Ng - Ca2*Cf3*gs^4*Ng - 
     Ca2*Cf2*gs^2*gw^2*Ng - (11*Ca3^2*gs^4*Pi^2)/18 + (Ca3*gs^4*Ng*Pi^2)/9 + 
     (Ca2*Ca3*gs^4*Ng*Pi^2)/18 + Ca2*gs^2*Ng*yd^2 - g1^2*gs^2*Ng*YdR^2 - 
     Ca2*g1^2*gs^2*Ng*YQL^2 + 2*gs^2*Ng*yu^2 - g1^2*gs^2*Ng*YuR^2 - 
     2*Ca3^2*gs^4*Zeta[3];
 
\[Gamma]Coll["G", 3] = (97186*Ca3^3*gs^6)/729 + (595*gs^6*Ng)/27 + 
     (595*Ca2*gs^6*Ng)/54 - (62845*Ca3^2*gs^6*Ng)/1458 - 
     (62845*Ca2*Ca3^2*gs^6*Ng)/2916 - Ca3*Cf3*gs^6*Ng - 
     (Ca2*Ca3*Cf3*gs^6*Ng)/2 + Cf3^2*gs^6*Ng + (Ca2*Cf3^2*gs^6*Ng)/2 - 
     (2035*Ca2*Ca3*Cf2*gs^4*gw^2*Ng)/108 + Ca2*Cf2*Cf3*gs^4*gw^2*Ng - 
     (23*gs^2*gw^4*Ng)/144 + (23*Ca2^2*gs^2*gw^4*Ng)/144 - 
     (Cf2*gs^2*gw^4*Ng)/4 - (31*Ca2^2*Cf2*gs^2*gw^4*Ng)/9 + 
     (269*Ca3*gs^6*Ng^2)/1458 + (269*Ca2*Ca3*gs^6*Ng^2)/1458 + 
     (269*Ca2^2*Ca3*gs^6*Ng^2)/5832 + (11*Cf3*gs^6*Ng^2)/9 + 
     (11*Ca2*Cf3*gs^6*Ng^2)/9 + (11*Ca2^2*Cf3*gs^6*Ng^2)/36 + 
     (11*Ca2*Cf2*gs^2*gw^4*Ng^2)/36 + (11*Ca2*Ca3*Cf2*gs^2*gw^4*Ng^2)/36 - 
     (6109*Ca3^3*gs^6*Pi^2)/486 - (gs^6*Ng*Pi^2)/6 - (Ca2*gs^6*Ng*Pi^2)/12 + 
     (1279*Ca3^2*gs^6*Ng*Pi^2)/486 + (1279*Ca2*Ca3^2*gs^6*Ng*Pi^2)/972 + 
     (Ca2*Ca3*Cf2*gs^4*gw^2*Ng*Pi^2)/6 - (10*Ca3*gs^6*Ng^2*Pi^2)/81 - 
     (10*Ca2*Ca3*gs^6*Ng^2*Pi^2)/81 - (5*Ca2^2*Ca3*gs^6*Ng^2*Pi^2)/162 + 
     (319*Ca3^3*gs^6*Pi^4)/270 - (2*gs^6*Ng*Pi^4)/45 - 
     (Ca2*gs^6*Ng*Pi^4)/45 - (7*Ca3^2*gs^6*Ng*Pi^4)/27 - 
     (7*Ca2*Ca3^2*gs^6*Ng*Pi^4)/54 + (2*Ca2*Ca3*Cf2*gs^4*gw^2*Ng*Pi^4)/45 + 
     (367*Ca2*Ca3*gs^4*Ng*yd^2)/36 + (3*Ca2*Cf3*gs^4*Ng*yd^2)/2 + 
     (31*Ca2*Cf2*gs^2*gw^2*Ng*yd^2)/4 - (Ca2*Ca3*gs^4*Ng*Pi^2*yd^2)/6 - 
     (3*Ca2*gs^2*Ng*yd^4)/4 - (3*Ca2^2*gs^2*Ng*yd^4)/4 - 
     (7*Ca2*Ca3*gs^2*Ng^2*yd^4)/4 - (2035*Ca3*g1^2*gs^4*Ng*YdR^2)/108 + 
     Cf3*g1^2*gs^4*Ng*YdR^2 + (Ca3*g1^2*gs^4*Ng*Pi^2*YdR^2)/6 + 
     (2*Ca3*g1^2*gs^4*Ng*Pi^4*YdR^2)/45 + (3*Ca2*g1^2*gs^2*Ng*yd^2*YdR^2)/4 + 
     (g1^4*gs^2*Ng*YdR^4)/2 + (11*Ca3*g1^4*gs^2*Ng^2*YdR^4)/18 + 
     (11*g1^4*gs^2*Ng^2*YdR^2*YeR^2)/18 + 7*Ca2*g1^2*gs^2*Ng*yd^2*YH^2 + 
     (23*Ca2*g1^4*gs^2*Ng*YdR^2*YH^2)/36 - (7*Ca2*gs^2*Ng^2*yd^2*yl^2)/4 + 
     (11*Ca2*g1^4*gs^2*Ng^2*YdR^2*YLL^2)/18 - 
     (2035*Ca2*Ca3*g1^2*gs^4*Ng*YQL^2)/108 + Ca2*Cf3*g1^2*gs^4*Ng*YQL^2 + 
     Ca2*Cf2*g1^2*gs^2*gw^2*Ng*YQL^2 + (Ca2*Ca3*g1^2*gs^4*Ng*Pi^2*YQL^2)/6 + 
     (2*Ca2*Ca3*g1^2*gs^4*Ng*Pi^4*YQL^2)/45 + (3*Ca2*g1^2*gs^2*Ng*yd^2*YQL^2)/
      4 + (11*Ca2*Ca3*g1^4*gs^2*Ng^2*YdR^2*YQL^2)/9 + 
     (11*Ca2*g1^4*gs^2*Ng^2*YeR^2*YQL^2)/18 + 
     (23*Ca2^2*g1^4*gs^2*Ng*YH^2*YQL^2)/36 + 
     (11*Ca2^2*g1^4*gs^2*Ng^2*YLL^2*YQL^2)/18 + (Ca2*g1^4*gs^2*Ng*YQL^4)/2 + 
     (11*Ca2^2*Ca3*g1^4*gs^2*Ng^2*YQL^4)/18 + (367*Ca3*gs^4*Ng*yu^2)/18 + 
     3*Cf3*gs^4*Ng*yu^2 + (93*gs^2*gw^2*Ng*yu^2)/8 - 
     (Ca3*gs^4*Ng*Pi^2*yu^2)/3 + 3*gs^2*Ng*yd^2*yu^2 - 
     7*Ca3*gs^2*Ng^2*yd^2*yu^2 + 14*g1^2*gs^2*Ng*YH^2*yu^2 - 
     (7*gs^2*Ng^2*yl^2*yu^2)/2 + (3*g1^2*gs^2*Ng*YQL^2*yu^2)/2 - 
     (9*gs^2*Ng*yu^4)/2 - (7*Ca3*gs^2*Ng^2*yu^4)/2 - 
     (2035*Ca3*g1^2*gs^4*Ng*YuR^2)/108 + Cf3*g1^2*gs^4*Ng*YuR^2 + 
     (Ca3*g1^2*gs^4*Ng*Pi^2*YuR^2)/6 + (2*Ca3*g1^2*gs^4*Ng*Pi^4*YuR^2)/45 + 
     (11*Ca3*g1^4*gs^2*Ng^2*YdR^2*YuR^2)/9 + (11*g1^4*gs^2*Ng^2*YeR^2*YuR^2)/
      18 + (23*Ca2*g1^4*gs^2*Ng*YH^2*YuR^2)/36 + 
     (11*Ca2*g1^4*gs^2*Ng^2*YLL^2*YuR^2)/18 + 
     (11*Ca2*Ca3*g1^4*gs^2*Ng^2*YQL^2*YuR^2)/9 + (3*g1^2*gs^2*Ng*yu^2*YuR^2)/
      2 + (g1^4*gs^2*Ng*YuR^4)/2 + (11*Ca3*g1^4*gs^2*Ng^2*YuR^4)/18 - 
     (122*Ca3^3*gs^6*Zeta[3])/3 - (76*gs^6*Ng*Zeta[3])/9 - 
     (38*Ca2*gs^6*Ng*Zeta[3])/9 - (128*Ca3^2*gs^6*Ng*Zeta[3])/27 - 
     (64*Ca2*Ca3^2*gs^6*Ng*Zeta[3])/27 + 
     (76*Ca2*Ca3*Cf2*gs^4*gw^2*Ng*Zeta[3])/9 + (56*Ca3*gs^6*Ng^2*Zeta[3])/
      27 + (56*Ca2*Ca3*gs^6*Ng^2*Zeta[3])/27 + 
     (14*Ca2^2*Ca3*gs^6*Ng^2*Zeta[3])/27 + (20*Ca3^3*gs^6*Pi^2*Zeta[3])/9 - 
     (4*Ca2*Ca3*gs^4*Ng*yd^2*Zeta[3])/3 + (76*Ca3*g1^2*gs^4*Ng*YdR^2*Zeta[3])/
      9 + (76*Ca2*Ca3*g1^2*gs^4*Ng*YQL^2*Zeta[3])/9 - 
     (8*Ca3*gs^4*Ng*yu^2*Zeta[3])/3 + (76*Ca3*g1^2*gs^4*Ng*YuR^2*Zeta[3])/9 + 
     16*Ca3^3*gs^6*Zeta[5];
 
\[Gamma]Coll["H", 1] = 4*Cf2*gw^2 - Ca3*Ng*yd^2 + 4*g1^2*YH^2 - Ng*yl^2 - 
     Ca3*Ng*yu^2;
 
\[Gamma]Coll["H", 2] = -5*Ca3*Cf3*gs^2*Ng*yd^2 + 
     (Ca3*Cf2*gw^2*Ng*(-15 + 4*Pi^2)*yd^2)/6 + (3*(1 + Ca2)*Ca3*Ng*yd^4)/4 + 
     (Cf2*gw^2*Ng*(-15 + 4*Pi^2)*yl^2)/6 + (3*(1 + Ca2)*Ng*yl^4)/4 - 
     (g1^2*Ng*yl^2*(15*YeR^2 - 4*Pi^2*YH^2 + 15*YLL^2))/6 - 
     (Ca3*g1^2*Ng*yd^2*(15*YdR^2 - 4*Pi^2*YH^2 + 15*YQL^2))/6 - 
     5*Ca3*Cf3*gs^2*Ng*yu^2 + (Ca3*gw^2*Ng*(-15 + 4*Pi^2)*yu^2)/8 - 
     (Ca3*Ng*yd^2*yu^2)/2 + (9*Ca3*Ng*yu^4)/4 + 
     (Ca3*g1^2*Ng*yu^2*(4*Pi^2*YH^2 - 15*(YQL^2 + YuR^2)))/6 - 
     ((1 + Ca2)*\[Lambda]^2)/2 + 
     g1^4*(Ng*(-1/27*((113 + 9*Pi^2)*YH^2*(YeR^2 + Ca2*YLL^2)) - 
         (Ca3*(113 + 9*Pi^2)*YH^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YH^4*(Ca2*(233 + 9*Pi^2) + 9*(21 + 16*Pi^2 - 144*Zeta[3])))/54) - 
     (Cf2*g1^2*gw^2*YH^2*(21 + 16*Pi^2 - 144*Zeta[3]))/3 + 
     gw^4*(Ng*(-1/54*(Cf2*(113 + 9*Pi^2)) - (Ca3*Cf2*(113 + 9*Pi^2))/54) - 
       (Cf2*(233 + 9*Pi^2 + Cf2*(6730 + 396*Pi^2 - 5616*Zeta[3]) - 
          4*Ca2^2*Cf2*(1588 + 27*Pi^2 - 756*Zeta[3]) + 
          Ca2*(-3365 - 198*Pi^2 + 8*Cf2^2*(1588 + 27*Pi^2 - 756*Zeta[3]) + 
            2808*Zeta[3])))/108);
 
\[Gamma]Coll["H", 3] = -2*(1 + Ca2)*Ca3*Ng^2*yd^4*yl^2 - 
     2*(1 + Ca2)*Ca3*Ng^2*yd^2*yl^4 - ((13*Ca3*Ng + 88*Ca3^2*Ng^2)*yd^4*yu^2)/
      16 + (Ca3*Ng^2*yd^2*yl^2*yu^2)/2 - 6*Ca3*Ng^2*yl^4*yu^2 - 
     ((13*Ca3*Ng + 88*Ca3^2*Ng^2)*yd^2*yu^4)/16 - 6*Ca3*Ng^2*yl^2*yu^4 - 
     (5*(1 + Ca2)*Ca3*Ng*yd^4*\[Lambda])/2 - (5*(1 + Ca2)*Ng*yl^4*\[Lambda])/
      2 - (15*Ca3*Ng*yu^4*\[Lambda])/2 + ((1 + Ca2)*Cf2*gw^2*(-15 + Pi^2)*
       \[Lambda]^2)/3 + (15*(1 + Ca2)*Ca3*Ng*yd^2*\[Lambda]^2)/8 + 
     ((1 + Ca2)*g1^2*(-15 + Pi^2)*YH^2*\[Lambda]^2)/3 + 
     (15*(1 + Ca2)*Ng*yl^2*\[Lambda]^2)/8 + (45*Ca3*Ng*yu^2*\[Lambda]^2)/8 + 
     ((4 + 5*Ca2 + Ca2^2)*\[Lambda]^3)/4 + 
     (Ca3*Cf3*g1^2*gs^2*Ng*yd^2*(YdR^2*(357 - 432*Zeta[3]) + 
        4*YH^2*(33 + 22*Pi^2 - 180*Zeta[3]) + 3*YQL^2*(119 - 144*Zeta[3])))/
      12 + gs^4*yu^2*(8*Ca3*Cf3*Ng^2 - 
       (Cf3*Ng*(119 + 189*Ca3^2 - 144*Zeta[3]))/8) + 
     yl^6*(-2*(1 + Ca2)*Ng^2 + (Ng*(35 - 11*Ca2 + 3*Ca2^2 - 48*Zeta[3]))/
        16) + yd^6*(-2*(1 + Ca2)*Ca3^2*Ng^2 + 
       (Ca3*Ng*(35 - 11*Ca2 + 3*Ca2^2 - 48*Zeta[3]))/16) + 
     gw^2*yd^2*yu^2*((Ca3*Ng*(21 + 14*Pi^2 - 180*Zeta[3]))/8 - 
       (Ca3^2*Ng^2*(-9 + 2*Pi^2 - 18*Zeta[3]))/2) + 
     gw^2*yu^4*(-1/4*(Ca3^2*Ng^2*(-9 + 2*Pi^2 - 18*Zeta[3])) - 
       (3*Ca3*Ng*(-93 + 10*Pi^2 - 12*Zeta[3]))/16) + 
     yu^6*(-6*Ca3^2*Ng^2 + Ca3*Ng*(25/16 - 3*Zeta[3])) + 
     (Ca3*Cf2*Cf3*gs^2*gw^2*Ng*yd^2*(489 + 88*Pi^2 - 1152*Zeta[3]))/12 + 
     (Ca3*Cf3*gs^2*gw^2*Ng*yu^2*(489 + 88*Pi^2 - 1152*Zeta[3]))/16 - 
     (2*Ca3*Cf2*gw^2*Ng^2*yd^2*yl^2*(-9 + 2*Pi^2 - 18*Zeta[3]))/3 + 
     Ca3*gw^2*Ng^2*yl^2*yu^2*(9/2 - Pi^2 + 9*Zeta[3]) + 
     (3*Ca3*Cf3*gs^2*Ng*yd^2*yu^2*(-19 + 16*Zeta[3]))/4 + 
     (2*Ca3*g1^2*Ng^2*yd^2*YH^2*yl^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
     (2*Ca3*g1^2*Ng^2*YH^2*yl^2*yu^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 - 
     (Cf2*(2 - Ca2 + 4*Cf2)*gw^4*\[Lambda]*(13 + 32*Zeta[3]))/8 - 
     Cf2*g1^2*gw^2*YH^2*\[Lambda]*(13 + 32*Zeta[3]) - 
     ((1 + Ca2)*g1^4*YH^4*\[Lambda]*(13 + 32*Zeta[3]))/2 + 
     ((1 + Ca2)*Ca3*Cf3*gs^2*Ng*yd^4*(-5 + 48*Zeta[3]))/8 + 
     (3*Ca3*Cf3*gs^2*Ng*yu^4*(-5 + 48*Zeta[3]))/8 + 
     (Ca3*Cf2*Cf3*gs^2*gw^4*Ng*(-16565 - 270*Pi^2 + 24*Pi^4 + 13200*Zeta[3]))/
      540 + (Ca3*Cf3*g1^4*gs^2*Ng*YH^2*(YdR^2 + Ca2*YQL^2 + YuR^2)*
       (-16565 - 270*Pi^2 + 24*Pi^4 + 13200*Zeta[3]))/270 + 
     Cf3*gs^4*yd^2*(2*(2 + Ca2)*Ca3*Ng^2 + Ng*(-119/8 - (189*Ca3^2)/8 + 
         18*Zeta[3])) + Cf2*g1^2*gw^2*Ng*yl^2*
      ((YLL^2*(3105 + 330*Pi^2 - 4*Pi^4 - 3960*Zeta[3]))/90 + 
       YeR^2*(25/4 + (11*Pi^2)/3 + (2*Pi^4)/45 - 52*Zeta[3]) + 
       YH^2*(-101/4 + (11*Pi^2)/3 - (46*Pi^4)/45 + 56*Zeta[3])) + 
     (Ca3*Cf3*g1^2*gs^2*Ng*yu^2*(4*YH^2*(33 + 22*Pi^2 - 180*Zeta[3]) - 
        3*(YQL^2 + YuR^2)*(-119 + 144*Zeta[3])))/12 + 
     gw^4*yu^2*(Ca3*Ng*(-4123/384 + (53*Pi^2)/9 - (19*Pi^4)/30 + 
         (345*Zeta[3])/8) - (Ca3*(1 + Ca3)*Ng^2*(-189 + 32*Pi^2 + 
          144*Zeta[3]))/288) + (Ca3*g1^2*gw^2*Ng*yu^2*
       (YuR^2*(1125 + 660*Pi^2 + 8*Pi^4 - 9360*Zeta[3]) + 
        YQL^2*(6210 + 660*Pi^2 - 8*Pi^4 - 7920*Zeta[3]) + 
        YH^2*(-4545 + 660*Pi^2 - 184*Pi^4 + 10080*Zeta[3])))/240 + 
     (Ca3*Cf2*g1^2*gw^2*Ng*yd^2*(YdR^2*(1125 + 660*Pi^2 + 8*Pi^4 - 
          9360*Zeta[3]) + 2*YQL^2*(3105 + 330*Pi^2 - 4*Pi^4 - 3960*Zeta[3]) + 
        YH^2*(-4545 + 660*Pi^2 - 184*Pi^4 + 10080*Zeta[3])))/180 + 
     g1^2*yd^2*yu^2*((3*Ca3*Ng*YQL^2*(-19 + 16*Zeta[3]))/4 + 
       YH^2*(Ca3*Ng*(27/4 + (7*Pi^2)/3 - 42*Zeta[3]) + 
         Ca3^2*Ng^2*(6 - (4*Pi^2)/3 + 12*Zeta[3]))) + 
     gw^2*yl^4*(Cf2*Ng^2*(3 - (2*Pi^2)/3 + 6*Zeta[3]) - 
       (Cf2*Ng*(20*Pi^2 - 24*(4 + 5*Zeta[3]) + Ca2*(-231 + 20*Pi^2 + 
            24*Zeta[3])))/24) + gw^2*yd^4*
      (-1/3*(Ca3^2*Cf2*Ng^2*(-9 + 2*Pi^2 - 18*Zeta[3])) - 
       (Ca3*Cf2*Ng*(20*Pi^2 - 24*(4 + 5*Zeta[3]) + 
          Ca2*(-231 + 20*Pi^2 + 24*Zeta[3])))/24) + 
     g1^2*yu^4*((Ca3^2*Ng^2*YH^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
       (Ca3*Ng*(YH^2*(219 - 20*Pi^2 - 24*Zeta[3]) + 
          2*YuR^2*(-23 + 48*Zeta[3]) + YQL^2*(31 + 48*Zeta[3])))/8) + 
     gw^4*yl^2*(Cf2^2*Ng*(37/8 + (11*Pi^2)/3 - (8*Pi^4)/15 + 6*Zeta[3]) + 
       Cf2*((Ng*(6627 + 28*Pi^2 - 720*Zeta[3]))/432 + 
         Ca2*Ng*(-265/16 + (68*Pi^2)/27 - (2*Pi^4)/9 + (82*Zeta[3])/3) - 
         ((1 + Ca3)*Ng^2*(-189 + 32*Pi^2 + 144*Zeta[3]))/216)) + 
     gw^4*yd^2*(Ca3*Cf2^2*Ng*(37/8 + (11*Pi^2)/3 - (8*Pi^4)/15 + 6*Zeta[3]) + 
       Cf2*((Ca3*Ng*(6627 + 28*Pi^2 - 720*Zeta[3]))/432 - 
         (Ca3*(1 + Ca3)*Ng^2*(-189 + 32*Pi^2 + 144*Zeta[3]))/216 + 
         (Ca2*Ca3*Ng*(-7155 + 1088*Pi^2 - 96*Pi^4 + 11808*Zeta[3]))/432)) + 
     g1^2*yd^4*((Ca3^2*Ng^2*YH^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
       Ca3*Ng*(-1/24*((1 + Ca2)*YH^2*(-219 + 20*Pi^2 + 24*Zeta[3])) + 
         (YQL^2*(-41 + 36*Ca2 + 48*Zeta[3]))/8 + 
         YdR^2*(9/2 + Ca2*(-41/8 + 6*Zeta[3])))) + 
     g1^2*yl^4*((Ng^2*YH^2*(9 - 2*Pi^2 + 18*Zeta[3]))/3 + 
       Ng*(-1/24*((1 + Ca2)*YH^2*(-219 + 20*Pi^2 + 24*Zeta[3])) + 
         (YLL^2*(-41 + 36*Ca2 + 48*Zeta[3]))/8 + 
         YeR^2*(9/2 + Ca2*(-41/8 + 6*Zeta[3])))) + 
     g1^4*yl^2*(Ng*((YeR^2*YLL^2*(119 - 144*Zeta[3]))/4 + 
         YH^4*(-239/8 - (22*Pi^4)/45 + Ca2*(953/72 - (10*Pi^2)/27 - 
             2*Zeta[3]) + 50*Zeta[3]) - (YH^2*(YeR^2 + YLL^2)*
           (-330*Pi^2 + 4*Pi^4 - 5*Ca2*(314 + 9*Pi^2 - 24*Zeta[3]) + 
            45*(-69 + 88*Zeta[3])))/90) + 
       Ng^2*(2*(YeR^2 + YLL^2)*(YeR^2 + 2*Ca3*YQL^2 + 
           Ca2*(YLL^2 + Ca3*YQL^2)) - (Ca3*YH^4*(27 + 32*Pi^2 + 144*Zeta[3]))/
          54 + (YH^2*(432*Ca3*YLL^2 - 2*Ca3*YQL^2*(27 + 32*Pi^2 + 
              144*Zeta[3]) - Ca2*(YLL^2 + Ca3*YQL^2)*(27 + 32*Pi^2 + 
              144*Zeta[3]) - YeR^2*(27 - 432*Ca3 + 32*Pi^2 + 144*Zeta[3])))/
          108)) + g1^4*yu^2*
      (Ng*(-1/1080*(Ca3*YH^4*(3675 + 800*Pi^2 + 528*Pi^4 - 49680*Zeta[3])) - 
         (Ca3*YQL^2*YuR^2*(-119 + 144*Zeta[3]))/4 - 
         (Ca3*YH^2*(YQL^2 + YuR^2)*(-6245 - 420*Pi^2 + 4*Pi^4 + 
            4200*Zeta[3]))/90) + Ng^2*(2*Ca3*(YeR^2 + 2*YLL^2 + 4*Ca3*YQL^2)*
          (YQL^2 + YuR^2) - (Ca3^2*YH^4*(27 + 32*Pi^2 + 144*Zeta[3]))/54 - 
         (Ca3*YH^2*(-432*Ca3*YuR^2 + 4*Ca3*YQL^2*(-81 + 32*Pi^2 + 
              144*Zeta[3]) + YeR^2*(27 + 32*Pi^2 + 144*Zeta[3]) + 
            YLL^2*(54 + 64*Pi^2 + 288*Zeta[3])))/108)) + 
     g1^4*yd^2*(Ng*((Ca3*YdR^2*YQL^2*(119 - 144*Zeta[3]))/4 + 
         Ca3*YH^4*(-239/8 - (22*Pi^4)/45 + Ca2*(953/72 - (10*Pi^2)/27 - 
             2*Zeta[3]) + 50*Zeta[3]) - (Ca3*YH^2*(YdR^2 + YQL^2)*
           (-330*Pi^2 + 4*Pi^4 - 5*Ca2*(314 + 9*Pi^2 - 24*Zeta[3]) + 
            45*(-69 + 88*Zeta[3])))/90) + 
       Ng^2*(2*Ca3*(YdR^2 + YQL^2)*(YeR^2 + 2*Ca3*YQL^2 + 
           Ca2*(YLL^2 + Ca3*YQL^2)) - (Ca3^2*YH^4*(27 + 32*Pi^2 + 
            144*Zeta[3]))/54 + (Ca3*YH^2*(432*Ca3*YdR^2 - (YeR^2 + Ca2*YLL^2)*
             (27 + 32*Pi^2 + 144*Zeta[3]) - Ca3*YQL^2*(-378 + 64*Pi^2 + 
              288*Zeta[3] + Ca2*(27 + 32*Pi^2 + 144*Zeta[3]))))/108)) + 
     Cf2*g1^4*gw^2*
      ((Ng*YH^2*(Ca3*(YdR^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
            YuR^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
            10*Ca2*YQL^2*(-1550 + 91*Pi^2 + 14*Pi^4 - 696*Zeta[3])) + 
          YeR^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
          10*Ca2*YLL^2*(-1550 + 91*Pi^2 + 14*Pi^4 - 696*Zeta[3])))/270 + 
       (YH^4*(5*Ca2*(-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3]) + 
          54*(64*Pi^4 + Pi^2*(70 - 160*Zeta[3]) + 15*(7 + 128*Zeta[3] - 
              480*Zeta[5]))))/540) + 
     g1^6*((Ng*YH^4*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))*
         (27*(1065 + 1180*Pi^2 + 116*Pi^4 - 20160*Zeta[3]) + 
          10*Ca2*(-2372 + 351*Pi^2 + 216*Zeta[3])))/7290 + 
       YH^2*((Ng^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^2*
           (-2309 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ng*(YeR^4 + Ca2*YLL^4 + Ca3*(YdR^4 + Ca2*YQL^4 + YuR^4))*
           (-16565 - 270*Pi^2 + 24*Pi^4 + 13200*Zeta[3]))/270) + 
       (YH^6*(135*Ca2*(-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3]) + 
          5*Ca2^2*(13 + 432*Pi^2 + 216*Zeta[3]) + 
          486*(64*Pi^4 + Pi^2*(70 - 160*Zeta[3]) + 15*(7 + 128*Zeta[3] - 
              480*Zeta[5]))))/14580) + 
     gw^6*(Cf2^2*((-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3])/216 + 
         ((1 + Ca3)*Ng*(-1550 + 91*Pi^2 + 14*Pi^4 - 696*Zeta[3]))/54) + 
       Cf2^3*(7/2 + (32*Pi^4)/15 + 64*Zeta[3] - (Pi^2*(-7 + 16*Zeta[3]))/3 - 
         240*Zeta[5]) + Cf2*(92029/11664 - (13*Pi^4)/54 - (9251*Zeta[3])/54 + 
         (Pi^2*(511 + 48*Zeta[3]))/36 + ((1 + Ca3)^2*Ng^2*(-2309 + 270*Pi^2 + 
            216*Zeta[3]))/2916 + ((1 + Ca3)*Ng*(-2372 + 351*Pi^2 + 
            216*Zeta[3]))/2916 + 60*Zeta[5]) + 
       Ca2^2*Cf2*(891563/5832 + (32*Pi^4)/27 - (1978*Zeta[3])/9 + 
         Pi^2*(-1379/972 + (32*Zeta[3])/9) + 76*Zeta[5]) + 
       Ca2*(Cf2*(-1/29160*((1 + Ca3)*Ng*(181195 + 77820*Pi^2 + 3564*Pi^4 - 
              423360*Zeta[3])) + (-395035 - 66300*Pi^2 - 3564*Pi^4 + 
             760320*Zeta[3])/58320) + Cf2^2*(-7/2 - (32*Pi^4)/15 - 
           64*Zeta[3] + (Pi^2*(-7 + 16*Zeta[3]))/3 + 240*Zeta[5]))) + 
     g1^2*gw^4*((Cf2^2*YH^2*(64*Pi^4 + Pi^2*(70 - 160*Zeta[3]) + 
          15*(7 + 128*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf2*((Ng*((1 + Ca3)*YH^2*(1065 + 1180*Pi^2 + 116*Pi^4 - 
              20160*Zeta[3]) + (YLL^2 + Ca3*YQL^2)*(-16565 - 270*Pi^2 + 
              24*Pi^4 + 13200*Zeta[3])))/540 - 
         (YH^2*(-5*(-9139 + 212*Pi^2 + 28*Pi^4 - 2688*Zeta[3]) + 
            4*Ca2*(446*Pi^4 + Pi^2*(8275 - 720*Zeta[3]) - 15*(-347 + 
                5016*Zeta[3] + 2160*Zeta[5]))))/1080));
 
\[Gamma]Coll["LL", 1] = 3*Cf2*gw^2 - yl^2/2 + 3*g1^2*YLL^2;
 
\[Gamma]Coll["LL", 2] = (Cf2*gw^2*(-57 + 4*Pi^2)*yl^2)/12 + 
     (3*Ca3*Ng*yd^2*yl^2)/4 + ((Ca2 + 6*Ng)*yl^4)/8 + 
     (g1^2*yl^2*(15*YeR^2 - 66*YH^2 + (9 + 4*Pi^2)*YLL^2))/12 + 
     (3*Ca3*Ng*yl^2*yu^2)/4 + Cf2*g1^2*gw^2*YLL^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     gw^4*(-1/54*((1 + Ca3)*Cf2*Ng*(65 + 9*Pi^2)) + 
       Cf2*((-167 - 9*Pi^2)/108 + Ca2*(961/54 + (11*Pi^2)/6 - 26*Zeta[3])) + 
       Cf2^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     g1^4*(-1/54*(Ca2*(167 + 9*Pi^2)*YH^2*YLL^2) + 
       Ng*(-1/27*(Ca2*(65 + 9*Pi^2)*YLL^2*(YLL^2 + Ca3*YQL^2)) - 
         ((65 + 9*Pi^2)*YLL^2*(YeR^2 + Ca3*(YdR^2 + YuR^2)))/27) + 
       (YLL^4*(3 - 4*Pi^2 + 48*Zeta[3]))/2);
 
\[Gamma]Coll["LL", 3] = (-((1 + Ca2)*Ca3*Ng) + (3*Ca3^2*Ng^2)/8)*yd^4*yl^2 - 
     ((5*Ca2*Ca3*Ng - 12*Ca3*Ng^2)*yd^2*yl^4)/16 + 
     (3*Ca3^2*Ng^2*yd^2*yl^2*yu^2)/4 + ((-5*Ca3*Ng + 6*Ca3*Ng^2)*yl^4*yu^2)/
      8 + (-3*Ca3*Ng + (3*Ca3^2*Ng^2)/8)*yl^2*yu^4 - 
     (1 + Ca2)*yl^4*\[Lambda] + (11*(1 + Ca2)*yl^2*\[Lambda]^2)/16 + 
     (Ca2*Ca3*g1^4*Ng*yd^2*YLL^2*(YH^2*(218 - 24*Zeta[3]) + 
        YdR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + YQL^2*(197 + 9*Pi^2 - 
          24*Zeta[3])))/18 + Ca3*g1^4*Ng*YLL^2*yu^2*
      (((YQL^2 + YuR^2)*(197 + 9*Pi^2 - 24*Zeta[3]))/9 + 
       YH^2*(218/9 - (8*Zeta[3])/3)) + 
     (yl^6*(32 - 2*Ca2 + 5*Ca2^2 - 32*Ng - 42*Ca2*Ng + 12*Ng^2 - 48*Zeta[3]))/
      32 + (Ca3*Cf2*gw^4*Ng*yd^2*(415 + 9*Pi^2 - 48*Zeta[3]))/36 + 
     (Ca3*gw^4*Ng*yu^2*(415 + 9*Pi^2 - 48*Zeta[3]))/48 - 
     (3*Ca3*gw^2*Ng*yl^2*yu^2*(-29 + 4*Pi^2 - 20*Zeta[3]))/16 + 
     Ca3*Cf3*gs^2*Ng*yd^2*yl^2*(8 - 6*Zeta[3]) - 2*Ca3*Cf3*gs^2*Ng*yl^2*yu^2*
      (-4 + 3*Zeta[3]) + Ca3*Cf2*gw^2*Ng*yd^2*yl^2*
      (29/4 - Pi^2 + 5*Zeta[3]) + (Ca3*Cf2*Cf3*gs^2*gw^4*Ng*
       (-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/270 + 
     (Ca3*Cf3*g1^4*gs^2*Ng*YLL^2*(YdR^2 + Ca2*YQL^2 + YuR^2)*
       (-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/135 - 
     (Cf2*gw^2*yl^4*(-12 - 99*Ca2 - 174*Ng + 6*Pi^2 + 8*Ca2*Pi^2 + 
        24*Ng*Pi^2 - 36*Zeta[3] + 12*Ca2*Zeta[3] - 120*Ng*Zeta[3]))/24 + 
     Ca3*g1^2*Ng*yd^2*yl^2*(YLL^2*(-15/8 - (5*Pi^2)/6 + 2*Zeta[3]) - 
       (YdR^2 + YQL^2)*(-4 + 3*Zeta[3]) + YeR^2*(-27/4 + Pi^2/6 + 
         3*Zeta[3]) + YH^2*(41/8 - Pi^2/6 + 6*Zeta[3])) + 
     gw^4*yl^2*((Cf2*Ng*(5595 + 100*Pi^2 + Ca3*(615 - 8*Pi^2 - 144*Zeta[3]) - 
          720*Zeta[3]))/432 + (Cf2*(1443 - 56*Pi^2 - 144*Zeta[3]))/864 + 
       Cf2^2*(-217/16 + (8*Pi^2)/3 - (4*Pi^4)/15 - Zeta[3]) + 
       Ca2*Cf2*(-8005/288 + (89*Pi^2)/54 - Pi^4/9 + (47*Zeta[3])/3)) + 
     (Ca3*g1^2*Ng*yl^2*yu^2*(-5*(9 + 4*Pi^2)*YLL^2 + 96*(YQL^2 + YuR^2) + 
        24*(2*YLL^2 - 3*(YQL^2 + YuR^2))*Zeta[3] + 
        2*YeR^2*(-81 + 2*Pi^2 + 36*Zeta[3]) + 
        YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/24 + Cf2*g1^2*gw^2*yl^2*
      (YeR^2*(89/8 + (13*Pi^2)/6 + Pi^4/45 - 26*Zeta[3]) + 
       YH^2*(-91/4 + (13*Pi^2)/6 - Pi^4/45 - 7*Zeta[3]) + 
       (YLL^2*(1140*Pi^2 - 184*Pi^4 + 225*(-7 + 8*Zeta[3])))/360) + 
     g1^2*yl^4*(((-6 + Pi^2)*YeR^2 - (6 + Pi^2)*YH^2 - 
         2*YLL^2*(-6 + Pi^2 - 9*Zeta[3]))/12 + 
       (Ca2*(-2*(-39 + Pi^2)*YH^2 - 3*YLL^2*(17 + 2*Pi^2 + 4*Zeta[3]) + 
          YeR^2*(-81 + 2*Pi^2 + 72*Zeta[3])))/24 + 
       (Ng*((-66 + 4*Pi^2)*YeR^2 + YLL^2*(51 - 20*Pi^2 - 24*Zeta[3]) + 
          YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/24) + 
     g1^4*gw^2*(Ca2*Cf2*((YH^2*YLL^2*(-7975 + 60*Pi^2 + 28*Pi^4 - 
            2832*Zeta[3]))/108 + (Ng*YLL^2*(YLL^2 + Ca3*YQL^2)*
           (-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/54) + 
       Cf2*((Ng*YeR^2*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))/
          270 + (Ca3*Ng*YLL^2*(YdR^2 + YuR^2)*(660*Pi^2 + 116*Pi^4 - 
            45*(27 + 416*Zeta[3])))/270 + 
         (YLL^4*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
            15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10)) + 
     g1^6*((Ng^2*YLL^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
       (Ng*YLL^2*(54*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
          5*Ca2*YLL^2*(27*YLL^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            2*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3])) + 
          YeR^2*(10*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            27*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
          Ca3*(10*Ca2^2*YH^2*YQL^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YdR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YuR^2*(2*YuR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            YdR^2*(10*Ca2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              27*YLL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
            Ca2*(10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              27*YLL^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                  416*Zeta[3]))))))/7290 + 
       (YLL^2*(5*Ca2^2*YH^4*(-959 + 432*Pi^2 + 216*Zeta[3]) + 
          27*Ca2*(8*YH^4*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
            YH^2*YLL^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3]))) + 
          486*YLL^4*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
            15*(29 + 136*Zeta[3] - 480*Zeta[5]))))/14580) + 
     g1^2*gw^4*(Cf2*((8*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
           YLL^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])))/1080 + 
         (Ng*(2*Ca3*YQL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YLL^2*(5*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
              Ca3*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))))/540) + 
       (Ca2*Cf2*YLL^2*(154*Pi^4 - 15*Pi^2*(329 + 96*Zeta[3]) + 
          45*(357 + 2300*Zeta[3] - 1440*Zeta[5])))/270 - 
       (Cf2*YLL^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/(20*Ca2)) + 
     gw^6*(((1 + Ca3)^2*Cf2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
       Ng*(((1 + Ca3)*Cf2^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/108 + 
         Cf2*(((1 + Ca3)*(-2750 + 351*Pi^2 + 216*Zeta[3]))/2916 - 
           (Ca2*(1 + Ca3)*(19455*Pi^2 + 891*Pi^4 - 5*(8659 + 26028*Zeta[3])))/
            7290)) + Cf2^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 
         68*Zeta[3] - 240*Zeta[5]) + Cf2*(556421/11664 + (83*Pi^4)/90 - 
         (21155*Zeta[3])/54 + Pi^2*(7181/486 + (44*Zeta[3])/9) + 
         (Ca2*(-15565 - 16575*Pi^2 - 891*Pi^4 + 228960*Zeta[3]))/14580 + 
         136*Zeta[5]) + Cf2^2*((-7975 + 60*Pi^2 + 28*Pi^4 - 2832*Zeta[3])/
          216 + Ca2*(388769/2916 + (2*Pi^4)/135 - (4520*Zeta[3])/9 + 
           (4*Pi^2*(407 + 756*Zeta[3]))/243 + 392*Zeta[5]))) + 
     g1^4*yl^2*((Ng*(-6*(-23 + 4*Pi^2)*YeR^4 + Ca2*YLL^2*
           (4*YLL^2*(597 + 19*Pi^2 - 108*Zeta[3]) + 
            3*YH^2*(1069 + 8*Pi^2 - 96*Zeta[3])) + 
          YeR^2*(3*(197 + 8*Pi^2)*YH^2 + 2*YLL^2*(3*Ca2*(417 + 14*Pi^2 - 
                48*Zeta[3]) - 4*(-3 + 4*Pi^2 + 18*Zeta[3]))) + 
          Ca3*(972*YH^4 + 3*YH^2*(-540*YLL^2 + (324 + 197*Ca2 + 8*Ca2*Pi^2)*
               YQL^2 + (35 + 8*Pi^2)*YuR^2) + YdR^2*(-6*(-23 + 4*Pi^2)*YeR^
                2 + 3*(35 + 8*Pi^2)*YH^2 - 2*YLL^2*(-417 + 16*Pi^2 + 
                72*Zeta[3])) - 2*(3*(-23 + 4*Pi^2)*YeR^2*YuR^2 + 
              Ca2*YQL^2*(3*(-23 + 4*Pi^2)*YeR^2 + 4*YLL^2*(-3 + 4*Pi^2 + 
                  18*Zeta[3])) + YLL^2*(810*YQL^2 + YuR^2*(-417 + 16*Pi^2 + 
                  72*Zeta[3]))))))/216 + 
       (6*YeR^2*(YH^2*(144*Pi^4 + Ca2*(130 - 20*Pi^2) - 
             120*Pi^2*(11 + 24*Zeta[3]) + 5*(-12961 + 56664*Zeta[3] - 34560*
                Zeta[5])) + 2*YLL^2*(68*Pi^4 - 90*Pi^2*(5 + 16*Zeta[3]) + 
             5*(-6233 + 26964*Zeta[3] - 17280*Zeta[5]))) + 
         2*YH^2*YLL^2*(408*Pi^4 - 2160*Pi^2*(1 + 4*Zeta[3]) - 
           5*Ca2*(-57 + 40*Pi^2 + 72*Zeta[3]) + 15*(-12637 + 56376*Zeta[3] - 
             34560*Zeta[5])) - 12*YeR^4*(36*Pi^4 - 
           15*Pi^2*(19 + 48*Zeta[3]) + 10*(-1907 + 7272*Zeta[3] - 
             4320*Zeta[5])) - 30*YLL^4*(-6161 + 32*Pi^4 + 28008*Zeta[3] - 
           6*Pi^2*(31 + 48*Zeta[3]) - 17280*Zeta[5]) + 
         3*YH^4*(54995 - 144*Pi^4 + 5*Ca2*(443 + 8*Pi^2) - 284400*Zeta[3] + 
           60*Pi^2*(25 + 48*Zeta[3]) + 172800*Zeta[5]))/2160);
 
\[Gamma]Coll["QL", 1] = 3*Cf3*gs^2 + 3*Cf2*gw^2 - yd^2/2 + 3*g1^2*YQL^2 - 
     yu^2/2;
 
\[Gamma]Coll["QL", 2] = (Cf3*gs^2*(6 + Pi^2)*yd^2)/3 + 
     (Cf2*gw^2*(-57 + 4*Pi^2)*yd^2)/12 + ((Ca2 + 6*Ca3*Ng)*yd^4)/8 + 
     (3*Ng*yd^2*yl^2)/4 + (g1^2*yd^2*(15*YdR^2 - 66*YH^2 + 
        (9 + 4*Pi^2)*YQL^2))/12 + (Cf3*gs^2*(6 + Pi^2)*yu^2)/3 + 
     (gw^2*(-57 + 4*Pi^2)*yu^2)/16 + (3*Ca3*Ng*yd^2*yu^2)/2 + 
     (3*Ng*yl^2*yu^2)/4 + ((1 + 3*Ca3*Ng)*yu^4)/4 + 
     (g1^2*yu^2*(-66*YH^2 + (9 + 4*Pi^2)*YQL^2 + 15*YuR^2))/12 + 
     g1^4*(Ng*(-1/27*((65 + 9*Pi^2)*(YeR^2 + Ca2*YLL^2)*YQL^2) - 
         (Ca3*(65 + 9*Pi^2)*YQL^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YQL^2*(Ca2*(167 + 9*Pi^2)*YH^2 + 27*YQL^2*(-3 + 4*Pi^2 - 
            48*Zeta[3])))/54) + Cf2*Cf3*gs^2*gw^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     Cf3*g1^2*gs^2*YQL^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     Cf2*g1^2*gw^2*YQL^2*(3 - 4*Pi^2 + 48*Zeta[3]) + 
     gw^4*((Cf2*(-167 - 9*Pi^2 - 2*(1 + Ca3)*Ng*(65 + 9*Pi^2) + 
          2*Ca2*(961 + 99*Pi^2 - 1404*Zeta[3])))/108 + 
       Cf2^2*(3/2 - 2*Pi^2 + 24*Zeta[3])) + 
     gs^4*(Cf3*(-1/54*((2 + Ca2)*Ng*(65 + 9*Pi^2)) + 
         Ca3*(961/54 + (11*Pi^2)/6 - 26*Zeta[3])) + 
       Cf3^2*(3/2 - 2*Pi^2 + 24*Zeta[3]));
 
\[Gamma]Coll["QL", 3] = -1/16*((5*Ca2*Ng - 12*Ca3*Ng^2)*yd^4*yl^2) + 
     ((-1 - Ca2)*Ng + (3*Ng^2)/8)*yd^2*yl^4 + 
     ((-3 - 35*Ca3*Ng + 9*Ca3^2*Ng^2)*yd^4*yu^2)/8 + 
     (3*(-Ng + 2*Ca3*Ng^2)*yd^2*yl^2*yu^2)/4 + (3*(-8*Ng + Ng^2)*yl^4*yu^2)/
      8 + ((-3 - 35*Ca3*Ng + 9*Ca3^2*Ng^2)*yd^2*yu^4)/8 + 
     ((-5*Ng + 6*Ca3*Ng^2)*yl^2*yu^4)/8 - (1 + Ca2)*yd^4*\[Lambda] - 
     3*yu^4*\[Lambda] + (11*(1 + Ca2)*yd^2*\[Lambda]^2)/16 + 
     (33*yu^2*\[Lambda]^2)/16 - (Cf3*gs^2*Ng*yd^2*yl^2*
       (207 + 16*Pi^2 - 120*Zeta[3]))/24 - 
     (Cf3*gs^2*Ng*yl^2*yu^2*(207 + 16*Pi^2 - 120*Zeta[3]))/24 + 
     (yd^6*(32 - 2*Ca2 + 5*Ca2^2 - 32*Ca3*Ng - 42*Ca2*Ca3*Ng + 
        12*Ca3^2*Ng^2 - 48*Zeta[3]))/32 + 
     (Cf2*gw^4*Ng*yl^2*(415 + 9*Pi^2 - 48*Zeta[3]))/36 - 
     (3*gw^2*Ng*yl^2*yu^2*(-29 + 4*Pi^2 - 20*Zeta[3]))/16 + 
     (yu^6*(12 - 29*Ca3*Ng + 3*Ca3^2*Ng^2 - 12*Zeta[3]))/8 + 
     Cf2*gw^2*Ng*yd^2*yl^2*(29/4 - Pi^2 + 5*Zeta[3]) - 
     (Cf2*Cf3*gs^2*gw^2*yd^2*(-1215 - 960*Pi^2 + 88*Pi^4 + 3780*Zeta[3]))/
      180 - (Cf3*gs^2*gw^2*yu^2*(-1215 - 960*Pi^2 + 88*Pi^4 + 3780*Zeta[3]))/
      240 - (Cf2*gw^2*yd^4*(-12 - 99*Ca2 - 174*Ca3*Ng + 6*Pi^2 + 8*Ca2*Pi^2 + 
        24*Ca3*Ng*Pi^2 - 36*Zeta[3] + 12*Ca2*Zeta[3] - 120*Ca3*Ng*Zeta[3]))/
      24 - (gw^2*yu^4*(-105 - 87*Ca3*Ng + 11*Pi^2 + 12*Ca3*Ng*Pi^2 - 
        6*Zeta[3] - 60*Ca3*Ng*Zeta[3]))/16 - 
     (3*gw^2*yd^2*yu^2*(41 - 58*Ca3*Ng - 6*Pi^2 + 8*Ca3*Ng*Pi^2 + 
        44*Zeta[3] - 40*Ca3*Ng*Zeta[3]))/16 - 
     (gw^4*yu^2*(553755 - 12300*Ng - 111900*Ca3*Ng - 45200*Pi^2 + 
        160*Ng*Pi^2 - 2000*Ca3*Ng*Pi^2 + 3648*Pi^4 - 262800*Zeta[3] + 
        2880*Ng*Zeta[3] + 14400*Ca3*Ng*Zeta[3]))/11520 + 
     g1^2*Ng*yl^2*yu^2*(((123 - 4*Pi^2)*YH^2 + 96*YLL^2 - 
         5*(9 + 4*Pi^2)*YQL^2 + 2*(-81 + 2*Pi^2)*YuR^2)/24 + 
       YeR^2*(4 - 3*Zeta[3]) + (6*YH^2 - 3*YLL^2 + 2*YQL^2 + 3*YuR^2)*
        Zeta[3]) + g1^2*Ng*yd^2*yl^2*(4*YeR^2 + 
       ((123 - 4*Pi^2)*YH^2 + 96*YLL^2 - 5*(9 + 4*Pi^2)*YQL^2)/24 + 
       (-3*(YeR^2 - 2*YH^2 + YLL^2) + 2*YQL^2)*Zeta[3] + 
       YdR^2*(-27/4 + Pi^2/6 + 3*Zeta[3])) + g1^4*Ng*yl^2*
      ((Ca2*(YeR^2 + YLL^2)*YQL^2*(197 + 9*Pi^2 - 24*Zeta[3]))/18 - 
       (Ca2*YH^2*YQL^2*(-109 + 12*Zeta[3]))/9) + 
     Cf3*gs^2*yd^4*((6 - Pi^2 - 2*Ca2*(33 + Pi^2 - 15*Zeta[3]) + 18*Zeta[3])/
        12 - (Ca3*Ng*(15 + 16*Pi^2 + 24*Zeta[3]))/24) + 
     gs^2*yd^2*yu^2*((Cf3*(14 + Pi^2 - 10*Zeta[3]))/2 - 
       (Ca3*Cf3*Ng*(15 + 16*Pi^2 + 24*Zeta[3]))/12) + 
     gs^2*yu^4*(-1/12*(Cf3*(126 + 5*Pi^2 - 78*Zeta[3])) - 
       (Ca3*Cf3*Ng*(15 + 16*Pi^2 + 24*Zeta[3]))/24) - 
     (Cf3*g1^2*gs^2*yd^2*(4*YQL^2*(90 - 120*Pi^2 + 23*Pi^4 + 1305*Zeta[3]) - 
        YH^2*(1575 + 480*Pi^2 + 4*Pi^4 + 1440*Zeta[3]) + 
        YdR^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3])))/180 + 
     Cf2*g1^2*gw^2*yd^2*(YdR^2*(89/8 + (13*Pi^2)/6 + Pi^4/45 - 26*Zeta[3]) + 
       YH^2*(-91/4 + (13*Pi^2)/6 - Pi^4/45 - 7*Zeta[3]) + 
       (YQL^2*(1140*Pi^2 - 184*Pi^4 + 225*(-7 + 8*Zeta[3])))/360) + 
     (g1^2*gw^2*yu^2*(YuR^2*(4005 + 780*Pi^2 + 8*Pi^4 - 9360*Zeta[3]) - 
        2*YH^2*(-390*Pi^2 + 4*Pi^4 + 315*(13 + 4*Zeta[3])) + 
        YQL^2*(1140*Pi^2 - 184*Pi^4 + 225*(-7 + 8*Zeta[3]))))/480 + 
     g1^2*yd^2*yu^2*((YQL^2*(14 + Pi^2 - 10*Zeta[3]))/2 - 
       (Ca3*Ng*YQL^2*(15 + 16*Pi^2 + 24*Zeta[3]))/12 + 
       YH^2*(57/4 - 18*Zeta[3] + Ca3*Ng*(19/4 + 12*Zeta[3]))) + 
     gw^4*yd^2*(Cf2^2*(-217/16 + (8*Pi^2)/3 - (4*Pi^4)/15 - Zeta[3]) + 
       Cf2*((1443 - 56*Pi^2 - 144*Zeta[3])/864 + 
         (Ng*(615 - 8*Pi^2 + 5*Ca3*(1119 + 20*Pi^2 - 144*Zeta[3]) - 
            144*Zeta[3]))/432 + Ca2*(-8005/288 + (89*Pi^2)/54 - Pi^4/9 + 
           (47*Zeta[3])/3))) + gs^4*yu^2*
      (Cf3^2*(147/8 + (5*Pi^2)/3 - (4*Pi^4)/15 - 44*Zeta[3]) + 
       Cf3*(Ng*(421/18 + (13*Pi^2)/27 - 4*Zeta[3]) + 
         Ca3*(-7/8 + (47*Pi^2)/54 - Pi^4/9 + (92*Zeta[3])/3))) + 
     (Cf3*g1^2*gs^2*yu^2*(YuR^2*(6975 + 120*Pi^2 - 4*Pi^4 - 10620*Zeta[3]) - 
        4*YQL^2*(90 - 120*Pi^2 + 23*Pi^4 + 1305*Zeta[3]) + 
        YH^2*(480*Pi^2 + 4*Pi^4 + 45*(35 + 32*Zeta[3]))))/180 + 
     g1^2*yu^4*(YQL^2*(Ca3*Ng*(17/8 - (5*Pi^2)/6 - Zeta[3]) + 
         (-39 - 8*Pi^2 + 6*Zeta[3])/12) + (-((-24 + Pi^2)*YH^2) + 
         YuR^2*(-29 + Pi^2 + 24*Zeta[3]))/4 + 
       (Ca3*Ng*(2*(-33 + 2*Pi^2)*YuR^2 + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/
        24) + g1^2*yd^4*(YQL^2*(Ca3*Ng*(17/8 - (5*Pi^2)/6 - Zeta[3]) - 
         (Ca2*(17 + 2*Pi^2 + 4*Zeta[3]))/8 + (6 - Pi^2 + 9*Zeta[3])/6) + 
       (Ca3*Ng*((-66 + 4*Pi^2)*YdR^2 + YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/
        24 + (-2*(6 + Pi^2 + Ca2*(-39 + Pi^2))*YH^2 + 
         YdR^2*(2*(-6 + Pi^2) + Ca2*(-81 + 2*Pi^2 + 72*Zeta[3])))/24) + 
     gs^4*yd^2*(Cf3^2*(147/8 + (5*Pi^2)/3 - (4*Pi^4)/15 - 44*Zeta[3]) + 
       Cf3*(Ca3*(-7/8 + (47*Pi^2)/54 - Pi^4/9 + (92*Zeta[3])/3) + 
         (Ng*(5*Ca2*(489 + 16*Pi^2 - 72*Zeta[3]) - 
            2*(-81 + 28*Pi^2 + 72*Zeta[3])))/216)) + 
     g1^4*yd^2*((Ca3*Ng*((46 - 8*Pi^2)*YdR^2*YH^2 + (197 + 8*Pi^2)*YH^4))/
        36 - (Ng*((-46 + 8*Pi^2)*YdR^2 - (197 + 8*Pi^2)*YH^2)*
         (YeR^2 + Ca2*YLL^2))/72 + YQL^4*(-163/8 + Pi^2 - (11*Pi^4)/45 + 
         15*Zeta[3] + (Ca3*Ng*(Ca2*(597 + 19*Pi^2 - 108*Zeta[3]) - 
            4*(-3 + 4*Pi^2 + 18*Zeta[3])))/54) + 
       (YdR^2*YH^2*(4590 + 52*Ca2 - 72*Pi^2 - 8*Ca2*Pi^2 - 3024*Zeta[3]) + 
         YH^4*(Ca2*(443 + 8*Pi^2) + 9*(-473 + 8*Pi^2 + 144*Zeta[3])))/144 + 
       YQL^2*(-1/27*(Ng*(YeR^2 + Ca2*YLL^2)*(-3 + 4*Pi^2 + 18*Zeta[3])) + 
         (-6*YdR^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3]) + 
           YH^2*(3*(13095 + 420*Pi^2 - 8*Pi^4 - 9000*Zeta[3]) - 
             5*Ca2*(-57 + 40*Pi^2 + 72*Zeta[3])))/1080 + 
         (Ca3*Ng*(6*YdR^2*(46 - 8*Pi^2 + Ca2*(417 + 14*Pi^2 - 48*Zeta[3])) + 
            YH^2*(3*Ca2*(1069 + 8*Pi^2 - 96*Zeta[3]) - 2*(-615 + 8*Pi^2 + 
                144*Zeta[3]))))/216)) + 
     g1^4*yu^2*(YH^4*(-3371/144 + (11*Pi^2)/18 + 9*Zeta[3]) + 
       YH^2*(YQL^2*(2657/72 + (43*Pi^2)/54 - Pi^4/45 - (77*Zeta[3])/3) - 
         (YuR^2*(-2347 + 44*Pi^2 + 1512*Zeta[3]))/72) - 
       (YQL^2*(YQL^2*(7335 - 360*Pi^2 + 88*Pi^4 - 5400*Zeta[3]) + 
          2*YuR^2*(-6975 - 120*Pi^2 + 4*Pi^4 + 10620*Zeta[3])))/360 + 
       Ng*(((-23 + 4*Pi^2 + Ca3*(197 + 8*Pi^2))*YH^4)/36 + 
         (YH^2*(729*YeR^2 + 36*(29 + 2*Pi^2)*YLL^2 + 24*(-23 + 4*Pi^2)*YLL*
             YQL - 138*YQL^2 + 7644*Ca3*YQL^2 + 24*Pi^2*YQL^2 + 
            32*Ca3*Pi^2*YQL^2 + 138*YuR^2 + 276*Ca3*YuR^2 - 24*Pi^2*YuR^2 - 
            48*Ca3*Pi^2*YuR^2 - 864*Ca3*YQL^2*Zeta[3]))/216 + 
         (4*Ca3*YQL^2*(YQL^2*(603 + 11*Pi^2 - 144*Zeta[3]) + 
             3*YuR^2*(220 + 5*Pi^2 - 24*Zeta[3])) + YeR^2*YQL^2*
            (81 - 28*Pi^2 - 72*Zeta[3]) - YLL^2*(9*(-23 + 4*Pi^2)*YuR^2 + 
             YQL^2*(45 + 20*Pi^2 + 144*Zeta[3])))/108)) + 
     g1^4*gs^2*((Cf3*Ng*YQL^2*(5*Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2)*
           (-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + (YeR^2 + Ca2*YLL^2)*
           (660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))))/270 + 
       (Cf3*YQL^2*(Ca2*YH^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])) + 
          54*YQL^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
            15*(29 + 136*Zeta[3] - 480*Zeta[5]))))/540) + 
     g1^6*((Ng^2*YQL^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
       (Ca2*YH^4*YQL^2*(5*Ca2*(-959 + 432*Pi^2 + 216*Zeta[3]) + 
          216*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3])))/14580 + 
       YH^2*((Ca2*Ng*YQL^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + 
              YuR^2))*(-2750 + 351*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2*YQL^4*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3])))/540) + 
       (Ng*YQL^2*(2*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
          YeR^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
          Ca2*YLL^2*(2*YLL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))) + 
          Ca3*(5*Ca2*YQL^4*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            2*YdR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            2*YuR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YdR^2*YQL^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            YQL^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))))/
        270 + (YQL^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/30) + 
     Cf2*g1^4*gw^2*(YQL^2*((Ca2*YH^2*(-7975 + 60*Pi^2 + 28*Pi^4 - 
            2832*Zeta[3]))/108 + 
         (Ng*(5*Ca2*YLL^2*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) + 
            YeR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            Ca3*(YdR^2 + YuR^2)*(660*Pi^2 + 116*Pi^4 - 45*(27 + 
                416*Zeta[3]))))/270) + YQL^4*(87/2 + (24*Pi^4)/5 + 
         (Ca2*Ca3*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/54 + 
         Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 720*Zeta[5])) + 
     (Cf2*Cf3*g1^2*gs^2*gw^2*YQL^2*(435 + 90*Pi^2 + 48*Pi^4 + 2040*Zeta[3] - 
        160*Pi^2*Zeta[3] - 7200*Zeta[5]))/5 + Cf3*gs^2*gw^4*
      (Cf2^2*(87/2 + (24*Pi^4)/5 + Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 
         720*Zeta[5]) + Cf2*(-13/8 + (23*Pi^2)/18 + (29*Pi^4)/270 - 
         (76*Zeta[3])/3 + (Ng*(660*Pi^2 + 116*Pi^4 + 
            5*Ca3*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]) - 
            45*(27 + 416*Zeta[3])))/540 + Ca2*(151/4 - (247*Pi^4)/135 + 
           (844*Zeta[3])/3 + (Pi^2*(-205 + 24*Zeta[3]))/9 + 120*Zeta[5]))) + 
     Cf2*gs^4*gw^2*(Cf3^2*(87/2 + (24*Pi^4)/5 + Pi^2*(9 - 16*Zeta[3]) + 
         204*Zeta[3] - 720*Zeta[5]) + 
       Cf3*((Ng*(1320*Pi^2 + 232*Pi^4 + 5*Ca2*(-2953 + 78*Pi^2 + 28*Pi^4 - 
              1536*Zeta[3]) - 90*(27 + 416*Zeta[3])))/540 + 
         Ca3*(151/4 - (247*Pi^4)/135 + (844*Zeta[3])/3 + 
           (Pi^2*(-205 + 24*Zeta[3]))/9 + 120*Zeta[5]))) + 
     gs^6*(Cf3^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 
         68*Zeta[3] - 240*Zeta[5]) + Cf3*(-209/8 + (31*Pi^4)/270 - 
         (524*Zeta[3])/3 + (Pi^2*(89 + 12*Zeta[3]))/9 + 
         (Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         Ca3*((Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/3645 + 
           (Ca2*Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/7290) + 
         60*Zeta[5] + Ca3^2*(431051/5832 + (109*Pi^4)/135 - 
           (1954*Zeta[3])/9 + Pi^2*(2357/486 + (32*Zeta[3])/9) + 
           76*Zeta[5])) + Cf3^2*((Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + (Ca2*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/108 + Ca3*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     gw^6*(Cf2^2*((-7975 + 60*Pi^2 + 28*Pi^4 - 2832*Zeta[3])/216 + 
         ((1 + Ca3)*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 1536*Zeta[3]))/108) + 
       Cf2^3*(29/2 + (8*Pi^4)/5 + Pi^2*(3 - (16*Zeta[3])/3) + 68*Zeta[3] - 
         240*Zeta[5]) + Cf2*(-305681/11664 + (31*Pi^4)/270 - 
         (9431*Zeta[3])/54 + (4*Pi^2*(67 + 9*Zeta[3]))/27 + 
         ((1 + Ca3)^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         ((1 + Ca3)*Ng*(-2750 + 351*Pi^2 + 216*Zeta[3]))/2916 + 60*Zeta[5]) + 
       Ca2^2*Cf2*(431051/5832 + (109*Pi^4)/135 - (1954*Zeta[3])/9 + 
         Pi^2*(2357/486 + (32*Zeta[3])/9) + 76*Zeta[5]) + 
       Ca2*(Cf2*((-15565 - 16575*Pi^2 - 891*Pi^4 + 228960*Zeta[3])/14580 - 
           ((1 + Ca3)*Ng*(19455*Pi^2 + 891*Pi^4 - 5*(8659 + 26028*Zeta[3])))/
            7290) + Cf2^2*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     g1^2*gw^4*(Cf2^2*YQL^2*(87/2 + (24*Pi^4)/5 + Pi^2*(9 - 16*Zeta[3]) + 
         204*Zeta[3] - 720*Zeta[5]) + 
       Cf2*((YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]))/135 + 
         (Ng*YLL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/270 + 
         YQL^2*(-13/8 + (23*Pi^2)/18 + (29*Pi^4)/270 - (76*Zeta[3])/3 + 
           (Ng*(660*Pi^2 + 116*Pi^4 + 5*Ca3*(-2953 + 78*Pi^2 + 28*Pi^4 - 
                1536*Zeta[3]) - 45*(27 + 416*Zeta[3])))/540 + 
           Ca2*(151/4 - (247*Pi^4)/135 + (844*Zeta[3])/3 + 
             (Pi^2*(-205 + 24*Zeta[3]))/9 + 120*Zeta[5])))) + 
     g1^2*gs^4*((Cf3^2*YQL^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf3*((Ng*(2*YdR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            2*YuR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            YQL^2*(1320*Pi^2 + 232*Pi^4 + 5*Ca2*(-2953 + 78*Pi^2 + 28*Pi^4 - 
                1536*Zeta[3]) - 90*(27 + 416*Zeta[3]))))/540 - 
         (Ca3*YQL^2*(988*Pi^4 - 60*Pi^2*(-205 + 24*Zeta[3]) - 
            45*(453 + 3376*Zeta[3] + 1440*Zeta[5])))/540));
 
\[Gamma]Coll["uR", 1] = 3*Cf3*gs^2 - yu^2 + 3*g1^2*YuR^2;
 
\[Gamma]Coll["uR", 2] = (-51*gw^2*yu^2)/8 + (2*Cf3*gs^2*(6 + Pi^2)*yu^2)/3 + 
     ((1 + 6*Ca3*Ng)*yd^2*yu^2)/4 + (3*Ng*yl^2*yu^2)/2 + 
     ((1 + 6*Ca3*Ng)*yu^4)/4 + (g1^2*yu^2*(-59*YdR^2 + 52*YH^2 + 133*YQL^2 - 
        50*YuR^2 + 4*Pi^2*YuR^2))/6 + 
     g1^4*(Ng*(-1/27*((65 + 9*Pi^2)*(YeR^2 + Ca2*YLL^2)*YuR^2) - 
         (Ca3*(65 + 9*Pi^2)*YuR^2*(YdR^2 + Ca2*YQL^2 + YuR^2))/27) - 
       (YuR^2*(Ca2*(167 + 9*Pi^2)*YH^2 + 27*YuR^2*(-3 + 4*Pi^2 - 
            48*Zeta[3])))/54) + Cf3*g1^2*gs^2*YuR^2*
      (3 - 4*Pi^2 + 48*Zeta[3]) + 
     gs^4*(-1/54*((2 + Ca2)*Cf3*Ng*(65 + 9*Pi^2)) + 
       Ca3*Cf3*(961/54 + (11*Pi^2)/6 - 26*Zeta[3]) + 
       Cf3^2*(3/2 - 2*Pi^2 + 24*Zeta[3]));
 
\[Gamma]Coll["uR", 3] = ((7 - 118*Ca3*Ng + 12*Ca3^2*Ng^2)*yd^4*yu^2)/16 + 
     ((-11*Ng + 12*Ca3*Ng^2)*yd^2*yl^2*yu^2)/8 + (3*(-8*Ng + Ng^2)*yl^4*yu^2)/
      4 + ((-1 - 8*Ca3*Ng + 6*Ca3^2*Ng^2)*yd^2*yu^4)/4 + 
     ((-5*Ng + 12*Ca3*Ng^2)*yl^2*yu^4)/8 - 6*yu^4*\[Lambda] + 
     (33*yu^2*\[Lambda]^2)/8 + (Ca2*g1^4*Ng*yl^2*YuR^2*
       (YH^2*(218 - 24*Zeta[3]) + YeR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + 
        YLL^2*(197 + 9*Pi^2 - 24*Zeta[3])))/18 + 
     (Ca2*Ca3*g1^4*Ng*yd^2*YuR^2*(YH^2*(218 - 24*Zeta[3]) + 
        YdR^2*(197 + 9*Pi^2 - 24*Zeta[3]) + YQL^2*(197 + 9*Pi^2 - 
          24*Zeta[3])))/18 + (Cf3*gs^2*gw^2*yu^2*(285 + 20*Pi^2 - 
        306*Zeta[3]))/4 - (Cf3*gs^2*Ng*yl^2*yu^2*(207 + 16*Pi^2 - 
        120*Zeta[3]))/12 + (yu^6*(33 - 106*Ca3*Ng + 12*Ca3^2*Ng^2 - 
        48*Zeta[3]))/16 + (Ca2*Cf3*gs^4*Ng*yd^2*(197 + 9*Pi^2 - 24*Zeta[3]))/
      18 + Cf3*gs^2*yd^2*yu^2*(-5 + Pi^2/3 + 
       Ca3*Ng*(-5/4 - (4*Pi^2)/3 - 2*Zeta[3]) - 3*Zeta[3]) + 
     gw^2*Ng*yl^2*yu^2*(57/16 + 9*Zeta[3]) + Cf3*gs^2*yu^4*
      (-9 - (2*Pi^2)/3 + Ca3*Ng*(-5/4 - (4*Pi^2)/3 - 2*Zeta[3]) + 
       11*Zeta[3]) + (9*gw^4*yu^2*(-973 + 36*Ng + 36*Ca3*Ng + 64*Zeta[3]))/
      128 + (Ca2*Cf2*Cf3*gs^4*gw^2*Ng*(-6775 - 135*Pi^2 + 12*Pi^4 + 
        5520*Zeta[3]))/270 + (3*gw^2*yu^4*(-1 + 19*Ca3*Ng + 24*Zeta[3] + 
        48*Ca3*Ng*Zeta[3]))/16 - (g1^2*Ng*yl^2*yu^2*(-96*YeR^2 - 123*YH^2 + 
        4*Pi^2*YH^2 - 96*YLL^2 + 162*YQL^2 - 4*Pi^2*YQL^2 + 45*YuR^2 + 
        20*Pi^2*YuR^2 + 72*YeR^2*Zeta[3] - 144*YH^2*Zeta[3] + 
        72*YLL^2*Zeta[3] - 72*YQL^2*Zeta[3] - 48*YuR^2*Zeta[3]))/12 + 
     gw^2*yd^2*yu^2*(9 - 9*Zeta[3] + Ca3*Ng*(57/16 + 9*Zeta[3])) + 
     (g1^2*gw^2*yu^2*(YuR^2*(375 + 92*Pi^2 - 720*Zeta[3]) + 
        6*YH^2*(-109 + 2*Pi^2 - 12*Zeta[3]) - 
        3*YQL^2*(-255 + 4*Pi^2 + 168*Zeta[3])))/16 + 
     Cf3*g1^2*gs^2*yu^2*(YQL^2*(155/2 + (4*Pi^2)/3 - (2*Pi^4)/45 - 
         118*Zeta[3]) + YH^2*(35/2 + (16*Pi^2)/3 + (2*Pi^4)/45 + 
         16*Zeta[3]) - (2*YuR^2*(90 - 120*Pi^2 + 23*Pi^4 + 1305*Zeta[3]))/
        45) + Ca2*Cf2*g1^4*gw^2*YuR^2*
      ((2*YH^2*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]))/135 + 
       (Ng*(YLL^2 + Ca3*YQL^2)*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]))/
        135) + gs^4*yu^2*(Cf3^2*(147/4 + (10*Pi^2)/3 - (8*Pi^4)/15 - 
         88*Zeta[3]) + Cf3*((Ng*(672 - Pi^2 - 144*Zeta[3]))/27 + 
         Ca3*(-7/4 + (47*Pi^2)/27 - (2*Pi^4)/9 + (184*Zeta[3])/3))) + 
     g1^2*yu^4*((-6*(-9 + Pi^2)*YH^2 + 3*YQL^2*(-35 + 2*Pi^2 + 24*Zeta[3]) + 
         YuR^2*(-3 - 14*Pi^2 + 60*Zeta[3]))/12 + 
       (Ca3*Ng*((-66 + 4*Pi^2)*YQL^2 + YuR^2*(51 - 20*Pi^2 - 24*Zeta[3]) + 
          YH^2*(123 - 4*Pi^2 + 144*Zeta[3])))/12) + 
     g1^4*yu^2*((-2*YH^2*(YuR^2*(4155 - 3020*Pi^2 + 552*Pi^4 - 
             4680*Zeta[3]) + 3*YQL^2*(2935 - 500*Pi^2 + 176*Pi^4 - 
             3240*Zeta[3])) + 3*YH^4*(-280*Pi^2 + 176*Pi^4 - 
           5*(437 + 864*Zeta[3])) + 6*(YQL^4*(7335 - 360*Pi^2 + 88*Pi^4 - 
             5400*Zeta[3]) - 8*YQL^2*YuR^2*(90 - 120*Pi^2 + 23*Pi^4 + 
             1305*Zeta[3])))/1080 + 
       Ng*((Ca3*(YH^4*(3105 + 46*Pi^2 - 432*Zeta[3]) + 2*YQL^2*YuR^2*
             (1797 + 49*Pi^2 - 360*Zeta[3]) + 4*YH^2*YQL^2*(1845 + 52*Pi^2 - 
              216*Zeta[3]) + 8*YH^3*YQL*(924 + 19*Pi^2 - 144*Zeta[3]) - 
            6*YQL^4*(151 + 17*Pi^2 - 24*Zeta[3])))/54 + 
         (YH^4*(615 - 8*Pi^2 - 144*Zeta[3]) + YH^2*(9*(197 + 8*Pi^2)*YLL^2 + 
             6*YLL*YQL*(11 + 12*Pi^2 + 72*Zeta[3]) - 2*YQL^2*
              (-81 + 28*Pi^2 + 72*Zeta[3])) - 
           2*YLL*(9*(-23 + 4*Pi^2)*YLL*YQL^2 + 12*YLL*YuR^2*(-3 + 4*Pi^2 + 18*
                Zeta[3]) + YQL*(YQL^2 - YuR^2)*(-81 + 28*Pi^2 + 72*
                Zeta[3])) + 2*YH^3*(-8*YQL*(-3 + 4*Pi^2 + 18*Zeta[3]) + 
             YLL*(-615 + 8*Pi^2 + 144*Zeta[3])))/108)) + 
     g1^2*yd^2*yu^2*((YuR^2*(-1427 + 4*Pi^2 - 720*Zeta[3]))/48 + 
       (-((1283 + 36*Pi^2)*YdR^2) + (2854 + 96*Pi^2)*YH^2 + 
         2*YQL^2*(1235 + 24*Pi^2 + 288*Zeta[3]))/48 + 
       Ng*((Ca3*YuR^2*(2141 - 84*Pi^2 + 720*Zeta[3]))/72 + 
         (Ca3*((2987 + 36*Pi^2)*YdR^2 - 2*((2042 + 48*Pi^2)*YH^2 + 
              YQL^2*(2609 + 24*Pi^2 + 432*Zeta[3]))))/72)) + 
     g1^6*((Ca2^2*YH^4*YuR^2*(-959 + 432*Pi^2 + 216*Zeta[3]))/2916 + 
       Ng^2*((Ca2^2*(YLL^2 + Ca3*YQL^2)^2*YuR^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729 + (2*Ca2*(YLL^2 + Ca3*YQL^2)*YuR^2*
           (YeR^2 + Ca3*(YdR^2 + YuR^2))*(-2417 + 270*Pi^2 + 216*Zeta[3]))/
          729 + (YuR^2*(YeR^2 + Ca3*(YdR^2 + YuR^2))^2*(-2417 + 270*Pi^2 + 
            216*Zeta[3]))/729) + 
       (Ca2*YuR^2*(8*YH^4*(-4765 - 135*Pi^2 + 3*Pi^4 + 1650*Zeta[3]) + 
          YH^2*YuR^2*(1380*Pi^2 + 116*Pi^4 - 45*(39 + 608*Zeta[3]))))/540 + 
       Ng*((Ca2^2*YH^2*(YLL^2 + Ca3*YQL^2)*YuR^2*(-2750 + 351*Pi^2 + 
            216*Zeta[3]))/729 + (YuR^2*(2*YeR^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 
              5520*Zeta[3]) + YeR^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 
              45*(27 + 416*Zeta[3])) + Ca3*(5*YuR^4*(-2953 + 78*Pi^2 + 
                28*Pi^4 - 1536*Zeta[3]) + 2*YdR^4*(-6775 - 135*Pi^2 + 
                12*Pi^4 + 5520*Zeta[3]) + YdR^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 
                45*(27 + 416*Zeta[3])))))/270 + 
         (Ca2*YuR^2*(10*YeR^2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
            54*YLL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            27*YLL^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])) + 
            Ca3*(10*YdR^2*YH^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              10*YH^2*YuR^2*(-2750 + 351*Pi^2 + 216*Zeta[3]) + 
              54*YQL^4*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
              27*YQL^2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3])))))/
          7290) + (YuR^6*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/30) + 
     g1^4*gs^2*(Cf3*YuR^2*((Ca2*YH^2*(1380*Pi^2 + 116*Pi^4 - 
            45*(39 + 608*Zeta[3])))/540 + 
         (Ng*(5*Ca3*(YdR^2 + Ca2*YQL^2)*(-2953 + 78*Pi^2 + 28*Pi^4 - 
              1536*Zeta[3]) + (YeR^2 + Ca2*YLL^2)*(660*Pi^2 + 116*Pi^4 - 
              45*(27 + 416*Zeta[3]))))/270) + 
       Cf3*YuR^4*(87/2 + (24*Pi^4)/5 + (Ca3*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + Pi^2*(9 - 16*Zeta[3]) + 204*Zeta[3] - 
         720*Zeta[5])) + gs^6*(Cf3^3*(29/2 + (8*Pi^4)/5 + 
         Pi^2*(3 - (16*Zeta[3])/3) + 68*Zeta[3] - 240*Zeta[5]) + 
       Cf3*(-209/8 + (31*Pi^4)/270 - (524*Zeta[3])/3 + 
         (Pi^2*(89 + 12*Zeta[3]))/9 + (Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/
          729 + (Ca2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/729 + 
         (Ca2^2*Ng^2*(-2417 + 270*Pi^2 + 216*Zeta[3]))/2916 + 
         Ca3*((Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/3645 + 
           (Ca2*Ng*(43295 - 19455*Pi^2 - 891*Pi^4 + 130140*Zeta[3]))/7290) + 
         60*Zeta[5] + Ca3^2*(431051/5832 + (109*Pi^4)/135 - 
           (1954*Zeta[3])/9 + Pi^2*(2357/486 + (32*Zeta[3])/9) + 
           76*Zeta[5])) + Cf3^2*((Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/54 + (Ca2*Ng*(-2953 + 78*Pi^2 + 28*Pi^4 - 
            1536*Zeta[3]))/108 + Ca3*(-29/2 - (8*Pi^4)/5 - 68*Zeta[3] + 
           Pi^2*(-3 + (16*Zeta[3])/3) + 240*Zeta[5]))) + 
     g1^2*gs^4*((Cf3^2*YuR^2*(48*Pi^4 + Pi^2*(90 - 160*Zeta[3]) + 
          15*(29 + 136*Zeta[3] - 480*Zeta[5])))/10 + 
       Cf3*((Ng*(2*YuR^2*(-7990 + 525*Pi^2 + 128*Pi^4 - 13200*Zeta[3]) + 
            2*YdR^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            2*Ca2*YQL^2*(-6775 - 135*Pi^2 + 12*Pi^4 + 5520*Zeta[3]) + 
            Ca2*YuR^2*(660*Pi^2 + 116*Pi^4 - 45*(27 + 416*Zeta[3]))))/540 - 
         (Ca3*YuR^2*(988*Pi^4 - 60*Pi^2*(-205 + 24*Zeta[3]) - 
            45*(453 + 3376*Zeta[3] + 1440*Zeta[5])))/540));
 
\[Gamma]Coll["W", 1] = -1/6*gw^2 + (11*Ca2*gw^2)/3 - (gw^2*Ng)/3 - 
     (Ca3*gw^2*Ng)/3;
 
\[Gamma]Coll["W", 2] = (-44*Ca2*gw^4)/27 + (692*Ca2^2*gw^4)/27 - 2*Cf2*gw^4 - 
     Ca3*Cf3*gs^2*gw^2*Ng - (64*Ca2*gw^4*Ng)/27 - (64*Ca2*Ca3*gw^4*Ng)/27 - 
     Cf2*gw^4*Ng - Ca3*Cf2*gw^4*Ng + (Ca2*gw^4*Pi^2)/36 - 
     (11*Ca2^2*gw^4*Pi^2)/18 + (Ca2*gw^4*Ng*Pi^2)/18 + 
     (Ca2*Ca3*gw^4*Ng*Pi^2)/18 + (Ca3*gw^2*Ng*yd^2)/2 - 2*g1^2*gw^2*YH^2 + 
     (gw^2*Ng*yl^2)/2 - g1^2*gw^2*Ng*YLL^2 - Ca3*g1^2*gw^2*Ng*YQL^2 + 
     (Ca3*gw^2*Ng*yu^2)/2 - 2*Ca2^2*gw^4*Zeta[3];
 
\[Gamma]Coll["W", 3] = (11011*gw^6)/432 + (307*Ca2*gw^6)/2916 - 
     (422339*Ca2^2*gw^6)/11664 + (97186*Ca2^3*gw^6)/729 - (41*Cf2*gw^6)/72 + 
     (23*Ca2*Cf2*gw^6)/4 - (23*Cf2^2*gw^6)/4 + (31*Ca3*gs^4*gw^2*Ng)/18 - 
     (31*Ca3^3*gs^4*gw^2*Ng)/18 - (Cf3*gs^4*gw^2*Ng)/4 - 
     (2035*Ca2*Ca3*Cf3*gs^2*gw^4*Ng)/108 + Ca3*Cf2*Cf3*gs^2*gw^4*Ng + 
     (595*gw^6*Ng)/54 - (563*Ca2*gw^6*Ng)/2916 - (62845*Ca2^2*gw^6*Ng)/2916 + 
     (595*Ca3*gw^6*Ng)/54 - (563*Ca2*Ca3*gw^6*Ng)/2916 - 
     (62845*Ca2^2*Ca3*gw^6*Ng)/2916 + (109*Cf2*gw^6*Ng)/72 - 
     (Ca2*Cf2*gw^6*Ng)/2 + (109*Ca3*Cf2*gw^6*Ng)/72 - 
     (Ca2*Ca3*Cf2*gw^6*Ng)/2 + (Cf2^2*gw^6*Ng)/2 + (Ca3*Cf2^2*gw^6*Ng)/2 + 
     (11*Ca3*Cf3*gs^4*gw^2*Ng^2)/18 + (11*Ca2*Ca3*Cf3*gs^4*gw^2*Ng^2)/36 + 
     (269*Ca2*gw^6*Ng^2)/5832 + (269*Ca2*Ca3*gw^6*Ng^2)/2916 + 
     (269*Ca2*Ca3^2*gw^6*Ng^2)/5832 + (11*Cf2*gw^6*Ng^2)/36 + 
     (11*Ca3*Cf2*gw^6*Ng^2)/18 + (11*Ca3^2*Cf2*gw^6*Ng^2)/36 - 
     (gw^6*Pi^2)/6 - (Ca2*gw^6*Pi^2)/81 + (1349*Ca2^2*gw^6*Pi^2)/972 - 
     (6109*Ca2^3*gw^6*Pi^2)/486 + (Ca2*Ca3*Cf3*gs^2*gw^4*Ng*Pi^2)/6 - 
     (gw^6*Ng*Pi^2)/12 - (13*Ca2*gw^6*Ng*Pi^2)/324 + 
     (1279*Ca2^2*gw^6*Ng*Pi^2)/972 - (Ca3*gw^6*Ng*Pi^2)/12 - 
     (13*Ca2*Ca3*gw^6*Ng*Pi^2)/324 + (1279*Ca2^2*Ca3*gw^6*Ng*Pi^2)/972 - 
     (5*Ca2*gw^6*Ng^2*Pi^2)/162 - (5*Ca2*Ca3*gw^6*Ng^2*Pi^2)/81 - 
     (5*Ca2*Ca3^2*gw^6*Ng^2*Pi^2)/162 - (gw^6*Pi^4)/90 - 
     (7*Ca2^2*gw^6*Pi^4)/108 + (319*Ca2^3*gw^6*Pi^4)/270 + 
     (2*Ca2*Ca3*Cf3*gs^2*gw^4*Ng*Pi^4)/45 - (gw^6*Ng*Pi^4)/45 - 
     (7*Ca2^2*gw^6*Ng*Pi^4)/54 - (Ca3*gw^6*Ng*Pi^4)/45 - 
     (7*Ca2^2*Ca3*gw^6*Ng*Pi^4)/54 + (19*Ca3*Cf3*gs^2*gw^2*Ng*yd^2)/4 + 
     (695*Ca2*Ca3*gw^4*Ng*yd^2)/72 + (53*Ca3*Cf2*gw^4*Ng*yd^2)/8 - 
     (Ca2*Ca3*gw^4*Ng*Pi^2*yd^2)/12 + (7*Ca3*gw^2*Ng*yd^4)/16 + 
     (5*Ca2*Ca3*gw^2*Ng*yd^4)/16 - (5*Ca3^2*gw^2*Ng^2*yd^4)/8 + 
     (17*Ca3*g1^2*gw^2*Ng*yd^2*YdR^2)/8 - (3353*Ca2*g1^2*gw^4*YH^2)/108 - 
     (23*Cf2*g1^2*gw^4*YH^2)/2 + (Ca2*g1^2*gw^4*Pi^2*YH^2)/3 + 
     (Ca2*g1^2*gw^4*Pi^4*YH^2)/45 + 4*Ca3*g1^2*gw^2*Ng*yd^2*YH^2 + 
     (43*Ca3*g1^4*gw^2*Ng*YdR^2*YH^2)/18 + (43*g1^4*gw^2*Ng*YeR^2*YH^2)/18 - 
     (23*g1^4*gw^2*YH^4)/4 - (41*Ca2*g1^4*gw^2*YH^4)/36 + 
     (695*Ca2*gw^4*Ng*yl^2)/72 + (53*Cf2*gw^4*Ng*yl^2)/8 - 
     (Ca2*gw^4*Ng*Pi^2*yl^2)/12 - (5*Ca3*gw^2*Ng^2*yd^2*yl^2)/4 + 
     (17*g1^2*gw^2*Ng*YeR^2*yl^2)/8 + 4*g1^2*gw^2*Ng*YH^2*yl^2 + 
     (7*gw^2*Ng*yl^4)/16 + (5*Ca2*gw^2*Ng*yl^4)/16 - (5*gw^2*Ng^2*yl^4)/8 - 
     (2035*Ca2*g1^2*gw^4*Ng*YLL^2)/108 + Cf2*g1^2*gw^4*Ng*YLL^2 + 
     (Ca2*g1^2*gw^4*Ng*Pi^2*YLL^2)/6 + (2*Ca2*g1^2*gw^4*Ng*Pi^4*YLL^2)/45 + 
     (11*Ca3*g1^4*gw^2*Ng^2*YdR^2*YLL^2)/18 + (11*g1^4*gw^2*Ng^2*YeR^2*YLL^2)/
      18 + (109*Ca2*g1^4*gw^2*Ng*YH^2*YLL^2)/36 + 
     (21*g1^2*gw^2*Ng*yl^2*YLL^2)/8 + (g1^4*gw^2*Ng*YLL^4)/2 + 
     (11*Ca2*g1^4*gw^2*Ng^2*YLL^4)/18 + Ca3*Cf3*g1^2*gs^2*gw^2*Ng*YQL^2 - 
     (2035*Ca2*Ca3*g1^2*gw^4*Ng*YQL^2)/108 + Ca3*Cf2*g1^2*gw^4*Ng*YQL^2 + 
     (Ca2*Ca3*g1^2*gw^4*Ng*Pi^2*YQL^2)/6 + 
     (2*Ca2*Ca3*g1^2*gw^4*Ng*Pi^4*YQL^2)/45 + 
     (21*Ca3*g1^2*gw^2*Ng*yd^2*YQL^2)/8 + 
     (11*Ca3^2*g1^4*gw^2*Ng^2*YdR^2*YQL^2)/18 + 
     (11*Ca3*g1^4*gw^2*Ng^2*YeR^2*YQL^2)/18 + 
     (109*Ca2*Ca3*g1^4*gw^2*Ng*YH^2*YQL^2)/36 + 
     (11*Ca2*Ca3*g1^4*gw^2*Ng^2*YLL^2*YQL^2)/9 + (Ca3*g1^4*gw^2*Ng*YQL^4)/2 + 
     (11*Ca2*Ca3^2*g1^4*gw^2*Ng^2*YQL^4)/18 + (19*Ca3*Cf3*gs^2*gw^2*Ng*yu^2)/
      4 + (6991*Ca3*gw^4*Ng*yu^2)/288 - (Ca3*gw^4*Ng*Pi^2*yu^2)/6 + 
     (3*Ca3*gw^2*Ng*yd^2*yu^2)/8 - (5*Ca3^2*gw^2*Ng^2*yd^2*yu^2)/4 + 
     4*Ca3*g1^2*gw^2*Ng*YH^2*yu^2 - (5*Ca3*gw^2*Ng^2*yl^2*yu^2)/4 + 
     (21*Ca3*g1^2*gw^2*Ng*YQL^2*yu^2)/8 + (17*Ca3*gw^2*Ng*yu^4)/16 - 
     (5*Ca3^2*gw^2*Ng^2*yu^4)/8 + (43*Ca3*g1^4*gw^2*Ng*YH^2*YuR^2)/18 + 
     (11*Ca3*g1^4*gw^2*Ng^2*YLL^2*YuR^2)/18 + 
     (11*Ca3^2*g1^4*gw^2*Ng^2*YQL^2*YuR^2)/18 + 
     (17*Ca3*g1^2*gw^2*Ng*yu^2*YuR^2)/8 - (gw^4*\[Lambda])/2 + 
     (Ca2*gw^4*\[Lambda])/4 - Cf2*gw^4*\[Lambda] - g1^2*gw^2*YH^2*\[Lambda] - 
     (5*gw^2*\[Lambda]^2)/4 - (5*Ca2*gw^2*\[Lambda]^2)/4 - 
     (28*gw^6*Zeta[3])/9 + (7*Ca2*gw^6*Zeta[3])/54 - 
     (38*Ca2^2*gw^6*Zeta[3])/27 - (122*Ca2^3*gw^6*Zeta[3])/3 + 
     (76*Ca2*Ca3*Cf3*gs^2*gw^4*Ng*Zeta[3])/9 - (38*gw^6*Ng*Zeta[3])/9 + 
     (14*Ca2*gw^6*Ng*Zeta[3])/27 - (64*Ca2^2*gw^6*Ng*Zeta[3])/27 - 
     (38*Ca3*gw^6*Ng*Zeta[3])/9 + (14*Ca2*Ca3*gw^6*Ng*Zeta[3])/27 - 
     (64*Ca2^2*Ca3*gw^6*Ng*Zeta[3])/27 + (14*Ca2*gw^6*Ng^2*Zeta[3])/27 + 
     (28*Ca2*Ca3*gw^6*Ng^2*Zeta[3])/27 + (14*Ca2*Ca3^2*gw^6*Ng^2*Zeta[3])/
      27 + (20*Ca2^3*gw^6*Pi^2*Zeta[3])/9 - (4*Ca2*Ca3*gw^4*Ng*yd^2*Zeta[3])/
      3 + (56*Ca2*g1^2*gw^4*YH^2*Zeta[3])/9 - (4*Ca2*gw^4*Ng*yl^2*Zeta[3])/
      3 + (76*Ca2*g1^2*gw^4*Ng*YLL^2*Zeta[3])/9 + 
     (76*Ca2*Ca3*g1^2*gw^4*Ng*YQL^2*Zeta[3])/9 - (8*Ca3*gw^4*Ng*yu^2*Zeta[3])/
      3 + 16*Ca2^3*gw^6*Zeta[5];
 
\[Gamma]Cusp["SU2"] = gw^2/(4*Pi^2) + 
     gw^4*(-1/144*1/Pi^4 - (5*(1 + Ca3)*Ng)/(576*Pi^4) + 
       (Ca2*(67 - 3*Pi^2))/(576*Pi^4)) + 
     gw^6*(1/(27648*Pi^6) - ((1 + Ca3)^2*Ng^2)/(27648*Pi^6) + 
       (Cf2*(-43 + 12*Zeta[3]))/(6144*Pi^6) - 
       (Ca2*(265 - 32*Pi^2 + 252*Zeta[3]))/(110592*Pi^6) + 
       (Ca2^2*(11025 - 1340*Pi^2 + 66*Pi^4 + 1980*Zeta[3]))/(276480*Pi^6) + 
       Ng*((Ca2*(1 + Ca3)*(-209 + 20*Pi^2 - 252*Zeta[3]))/(55296*Pi^6) + 
         ((1 + Ca3)*Cf2*(-55 + 48*Zeta[3]))/(12288*Pi^6)));
 
\[Gamma]Cusp["SU2xSU3"] = (Ca3*Cf3*gs^2*gw^4*Ng*(-55 + 48*Zeta[3]))/
     (12288*Pi^6);
 
\[Gamma]Cusp["SU2xU1"] = (g1^2*gw^4*(YH^2*(-86 + 24*Zeta[3]) + 
       Ng*(YLL^2 + Ca3*YQL^2)*(-55 + 48*Zeta[3])))/(12288*Pi^6);
 
\[Gamma]Cusp["SU2xYd"] = (17*Ca3*gw^4*Ng*yd^2)/(8192*Pi^6);
 
\[Gamma]Cusp["SU2xYl"] = (17*gw^4*Ng*yl^2)/(8192*Pi^6);
 
\[Gamma]Cusp["SU2xYu"] = (17*Ca3*gw^4*Ng*yu^2)/(8192*Pi^6);
 
\[Gamma]Cusp["SU3"] = gs^2/(4*Pi^2) + gs^4*((-5*(2 + Ca2)*Ng)/(576*Pi^4) + 
       (Ca3*(67 - 3*Pi^2))/(576*Pi^4)) + 
     gs^6*(-1/27648*((2 + Ca2)^2*Ng^2)/Pi^6 + 
       ((2 + Ca2)*Ca3*Ng*(-209 + 20*Pi^2 - 252*Zeta[3]))/(55296*Pi^6) + 
       ((2 + Ca2)*Cf3*Ng*(-55 + 48*Zeta[3]))/(12288*Pi^6) + 
       (Ca3^2*(11025 - 1340*Pi^2 + 66*Pi^4 + 1980*Zeta[3]))/(276480*Pi^6));
 
\[Gamma]Cusp["SU3xSU2"] = (Ca2*Cf2*gs^4*gw^2*Ng*(-55 + 48*Zeta[3]))/
     (12288*Pi^6);
 
\[Gamma]Cusp["SU3xU1"] = (g1^2*gs^4*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2)*
      (-55 + 48*Zeta[3]))/(12288*Pi^6);
 
\[Gamma]Cusp["SU3xYd"] = (11*Ca2*gs^4*Ng*yd^2)/(4096*Pi^6);
 
\[Gamma]Cusp["SU3xYu"] = (11*gs^4*Ng*yu^2)/(2048*Pi^6);
 
\[Gamma]Cusp["U1"] = g1^2/(4*Pi^2) + g1^4*(-1/72*(Ca2*YH^2)/Pi^4 - 
       (5*Ng*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2)))/
        (288*Pi^4)) + 
     g1^6*(-1/6912*(Ng^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + 
              YuR^2))^2)/Pi^6 + (Ng*(YeR^4 + Ca2*YLL^4 + 
          Ca3*(YdR^4 + Ca2*YQL^4 + YuR^4))*(-55 + 48*Zeta[3]))/(6144*Pi^6) + 
       (Ca2*YH^4*(-387 + 4*Ca2 + 108*Zeta[3]))/(27648*Pi^6));
 
\[Gamma]Cusp["U1xSU2"] = (Ca2*Cf2*g1^4*gw^2*(YH^2*(-86 + 24*Zeta[3]) + 
       Ng*(YLL^2 + Ca3*YQL^2)*(-55 + 48*Zeta[3])))/(6144*Pi^6);
 
\[Gamma]Cusp["U1xSU3"] = (Ca3*Cf3*g1^4*gs^2*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2)*
      (-55 + 48*Zeta[3]))/(6144*Pi^6);
 
\[Gamma]Cusp["U1xYd"] = (Ca2*Ca3*g1^4*Ng*yd^2*(11*YdR^2 + 6*YH^2 + 11*YQL^2))/
     (4096*Pi^6);
 
\[Gamma]Cusp["U1xYl"] = (Ca2*g1^4*Ng*yl^2*(11*YeR^2 + 6*YH^2 + 11*YLL^2))/
     (4096*Pi^6);
 
\[Gamma]Cusp["U1xYu"] = (Ca3*g1^4*Ng*yu^2*(6*YH^2 + 11*(YQL^2 + YuR^2)))/
     (2048*Pi^6);
 
\[Gamma]Cusp["SU2", 1] = gw^2/(4*Pi^2);
 
\[Gamma]Cusp["SU2", 2] = gw^4*(-1/144*1/Pi^4 - (5*(1 + Ca3)*Ng)/(576*Pi^4) + 
      (Ca2*(67 - 3*Pi^2))/(576*Pi^4));
 
\[Gamma]Cusp["SU2", 3] = gw^6*(1/(27648*Pi^6) - ((1 + Ca3)^2*Ng^2)/
       (27648*Pi^6) + (Cf2*(-43 + 12*Zeta[3]))/(6144*Pi^6) - 
      (Ca2*(265 - 32*Pi^2 + 252*Zeta[3]))/(110592*Pi^6) + 
      (Ca2^2*(11025 - 1340*Pi^2 + 66*Pi^4 + 1980*Zeta[3]))/(276480*Pi^6) + 
      Ng*((Ca2*(1 + Ca3)*(-209 + 20*Pi^2 - 252*Zeta[3]))/(55296*Pi^6) + 
        ((1 + Ca3)*Cf2*(-55 + 48*Zeta[3]))/(12288*Pi^6)));
 
\[Gamma]Cusp["SU2xSU3", 3] = (Ca3*Cf3*gs^2*gw^4*Ng*(-55 + 48*Zeta[3]))/
     (12288*Pi^6);
 
\[Gamma]Cusp["SU2xU1", 3] = (g1^2*gw^4*(YH^2*(-86 + 24*Zeta[3]) + 
       Ng*(YLL^2 + Ca3*YQL^2)*(-55 + 48*Zeta[3])))/(12288*Pi^6);
 
\[Gamma]Cusp["SU2xYd", 3] = (17*Ca3*gw^4*Ng*yd^2)/(8192*Pi^6);
 
\[Gamma]Cusp["SU2xYl", 3] = (17*gw^4*Ng*yl^2)/(8192*Pi^6);
 
\[Gamma]Cusp["SU2xYu", 3] = (17*Ca3*gw^4*Ng*yu^2)/(8192*Pi^6);
 
\[Gamma]Cusp["SU3", 1] = gs^2/(4*Pi^2);
 
\[Gamma]Cusp["SU3", 2] = gs^4*((-5*(2 + Ca2)*Ng)/(576*Pi^4) + 
      (Ca3*(67 - 3*Pi^2))/(576*Pi^4));
 
\[Gamma]Cusp["SU3", 3] = gs^6*(-1/27648*((2 + Ca2)^2*Ng^2)/Pi^6 + 
      ((2 + Ca2)*Ca3*Ng*(-209 + 20*Pi^2 - 252*Zeta[3]))/(55296*Pi^6) + 
      ((2 + Ca2)*Cf3*Ng*(-55 + 48*Zeta[3]))/(12288*Pi^6) + 
      (Ca3^2*(11025 - 1340*Pi^2 + 66*Pi^4 + 1980*Zeta[3]))/(276480*Pi^6));
 
\[Gamma]Cusp["SU3xSU2", 3] = (Ca2*Cf2*gs^4*gw^2*Ng*(-55 + 48*Zeta[3]))/
     (12288*Pi^6);
 
\[Gamma]Cusp["SU3xU1", 3] = (g1^2*gs^4*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2)*
      (-55 + 48*Zeta[3]))/(12288*Pi^6);
 
\[Gamma]Cusp["SU3xYd", 3] = (11*Ca2*gs^4*Ng*yd^2)/(4096*Pi^6);
 
\[Gamma]Cusp["SU3xYu", 3] = (11*gs^4*Ng*yu^2)/(2048*Pi^6);
 
\[Gamma]Cusp["U1", 1] = g1^2/(4*Pi^2);
 
\[Gamma]Cusp["U1", 2] = g1^4*(-1/72*(Ca2*YH^2)/Pi^4 - 
      (5*Ng*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2)))/(288*Pi^4));
 
\[Gamma]Cusp["U1", 3] = 
    g1^6*(-1/6912*(Ng^2*(YeR^2 + Ca2*YLL^2 + Ca3*(YdR^2 + Ca2*YQL^2 + YuR^2))^
          2)/Pi^6 + (Ng*(YeR^4 + Ca2*YLL^4 + Ca3*(YdR^4 + Ca2*YQL^4 + YuR^4))*
        (-55 + 48*Zeta[3]))/(6144*Pi^6) + 
      (Ca2*YH^4*(-387 + 4*Ca2 + 108*Zeta[3]))/(27648*Pi^6));
 
\[Gamma]Cusp["U1xSU2", 3] = (Ca2*Cf2*g1^4*gw^2*(YH^2*(-86 + 24*Zeta[3]) + 
       Ng*(YLL^2 + Ca3*YQL^2)*(-55 + 48*Zeta[3])))/(6144*Pi^6);
 
\[Gamma]Cusp["U1xSU3", 3] = (Ca3*Cf3*g1^4*gs^2*Ng*(YdR^2 + Ca2*YQL^2 + YuR^2)*
      (-55 + 48*Zeta[3]))/(6144*Pi^6);
 
\[Gamma]Cusp["U1xYd", 3] = (Ca2*Ca3*g1^4*Ng*yd^2*(11*YdR^2 + 6*YH^2 + 
       11*YQL^2))/(4096*Pi^6);
 
\[Gamma]Cusp["U1xYl", 3] = (Ca2*g1^4*Ng*yl^2*(11*YeR^2 + 6*YH^2 + 11*YLL^2))/
     (4096*Pi^6);
 
\[Gamma]Cusp["U1xYu", 3] = (Ca3*g1^4*Ng*yu^2*(6*YH^2 + 11*(YQL^2 + YuR^2)))/
     (2048*Pi^6);
 
\[Gamma]Cusp[a_, 1] := 0;
 
\[Gamma]Cusp[a_, 2] := 0;
 
\[Gamma]Cusp[a_, 3] := 0;

